Beyond the Rabi model: light interactions with polar atomic systems in a cavity

The Rabi Hamiltonian, describing the interaction between a two-level atomic system and a single cavity mode of the electromagnetic field, is one of the fundamental models in quantum optics. The model becomes exactly solvable by considering an atom without permanent dipole moments, whose excitation energy is quasi-resonant with the cavity photon energy, and by neglecting the non resonant (counter-rotating) terms. In this case, after including the decay of either the atom or the cavity mode to a continuum, one is able to derive the well-known phenomenology of quasi-resonant transitions, including the fluorescence triplets. In this work we consider the most general Rabi model, incorporating the effects of permanent atomic electric dipole moments, and, based on a perturbative analysis, we compare the intensities of emission lines induced by rotating terms, counter-rotating terms and parity-symmetry-breaking terms. The analysis reveals that the emission strength related to the existence of permanent dipoles may surpass the one due to the counter-rotating interaction terms, but is usually much weaker than the emission due to the main, resonant coupling. This ratio can be modified in systems with a reduced dimensionality or by engineering the energy spectral density of the continuum.

==> fig/emission_spectrum_05012021.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    382432,       8312]
NotebookOptionsPosition[    377062,       8220]
NotebookOutlinePosition[    377438,       8236]
CellTagsIndexPosition[    377395,       8233]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["figure transitions", "Section",
 CellChangeTimes->{{3.7939521675259895`*^9, 
  3.793952170572152*^9}},ExpressionUUID->"c6793bd1-ee52-40e7-87b1-\
d3e7b40b2fa7"],

Cell[BoxData[
 RowBox[{"Clear", "[", "vline", "]"}]], "Input",
 CellChangeTimes->{{3.7939558330158587`*^9, 3.793955835672119*^9}},
 CellLabel->
  "In[717]:=",ExpressionUUID->"184fdf62-121f-4993-a49d-f346cb34a0f9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"font", "=", "16"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x0", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x1", "=", "0.8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"y", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]y", "=", "0.15"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]Y", "=", "0.38"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"line", "[", "y_", "]"}], ":=", 
  RowBox[{"Line", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x0", ",", "y"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x1", ",", "y"}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"green", "=", 
   RowBox[{
    RowBox[{"ColorData", "[", "97", "]"}], "[", "3", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"red", "=", 
   RowBox[{
    RowBox[{"ColorData", "[", "97", "]"}], "[", "4", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"violet", "=", 
   RowBox[{
    RowBox[{"ColorData", "[", "97", "]"}], "[", "5", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ynp", "=", 
   RowBox[{
    RowBox[{"\[Delta]Y", "*", "3"}], "+", "\[Delta]y"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ynm", "=", 
   RowBox[{"\[Delta]Y", "*", "3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ynp1", "=", 
   RowBox[{
    RowBox[{"\[Delta]Y", "*", "2"}], "+", "\[Delta]y"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ynm1", "=", 
   RowBox[{"\[Delta]Y", "*", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ynp2", "=", 
   RowBox[{
    RowBox[{"\[Delta]Y", "*", "1"}], "+", "\[Delta]y"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ynm2", "=", 
   RowBox[{"\[Delta]Y", "*", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ynp3", "=", 
   RowBox[{
    RowBox[{"\[Delta]Y", "*", "0"}], "+", "\[Delta]y"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ynm3", "=", 
   RowBox[{"\[Delta]Y", "*", "0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]x", "=", "0.04"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xs", "=", 
   RowBox[{"0.01", "+", 
    RowBox[{"3", "*", "\[Delta]x"}], "+", "0.1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xr", "=", 
   RowBox[{"xs", "+", 
    RowBox[{"4", "*", "\[Delta]x"}], "+", "0.1"}]}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQXbL5hlGKyxtH/jQ/ExCdWtZmA6LvZEbYguhFFf4+
IPrsRMNAEH3BKDEWRK9zsYwD0W1z6ntA9LXqRX0g+tFB9ckg+tzpuctA9M2N
PodAdLdmJZjuqec4BaILQmXB9CzVvscg+kvq+icgeklHfXIqkD7DuQ1My6/Y
Pg1E/184Zx6IDp20YTmI7my9swJEm5ycvwZE29TP2QGiLR0KRNJA7s4RlgHR
H24sUgTRU+ruaIJorajpxiDaJu+qKYhWOSColw2kqzdpg2mb4r8brxW/cXx5
S2sbiI55EbwbRLfkJoNpADKnlo4=
  "],
 CellLabel->"In[1]:=",ExpressionUUID->"901eea6f-406e-4528-8356-8c68979cb2c7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"level1", "[", 
   RowBox[{"n_", ",", "y_"}], "]"}], ":=", 
  RowBox[{"Graphics", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"line", "[", "y", "]"}], ",", "Black"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
         TemplateBox[{SubscriptBox["n", "\"-\""]},
          "Ket"], ",", 
         RowBox[{"FontSize", "\[Rule]", "font"}], ",", "Black"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x1", "+", ".1"}], ",", "y"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"line", "[", 
        RowBox[{"y", "+", "\[Delta]y"}], "]"}], ",", "Black"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
         TemplateBox[{SubscriptBox["n", "\"+\""]},
          "Ket"], ",", 
         RowBox[{"FontSize", "\[Rule]", "font"}], ",", "Black"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x1", "+", ".1"}], ",", 
         RowBox[{"y", "+", "\[Delta]y"}]}], "}"}]}], "]"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vline", "[", 
   RowBox[{"x_", ",", "ynf_", ",", "yni_", ",", "col_", ",", 
    RowBox[{"a_:", "0"}]}], "]"}], ":=", 
  RowBox[{"Graphics", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"a", "\[Equal]", " ", "1"}], ",", 
       RowBox[{"Thickness", "[", "0.01", "]"}]}], "]"}], ",", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Arrow", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "ynf"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "yni"}], "}"}]}], "}"}], "]"}], ",", "col"}], 
      "]"}]}], "}"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JClines", "[", 
   RowBox[{"x_", ",", "col_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"vline", "[", 
     RowBox[{"x", ",", "ynp", ",", "ynp1", ",", "col", ",", "1"}], "]"}], ",", 
    RowBox[{"vline", "[", 
     RowBox[{
      RowBox[{"x", "+", "\[Delta]x"}], ",", "ynp", ",", "ynm1", ",", "col"}], 
     "]"}], ",", 
    RowBox[{"vline", "[", 
     RowBox[{
      RowBox[{"x", "+", 
       RowBox[{"2", "\[Delta]x"}]}], ",", "ynm", ",", "ynp1", ",", "col"}], 
     "]"}], ",", 
    RowBox[{"vline", "[", 
     RowBox[{
      RowBox[{"x", "+", 
       RowBox[{"3", "\[Delta]x"}]}], ",", "ynm", ",", "ynm1", ",", "col"}], 
     "]"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Slines", "[", 
   RowBox[{"x_", ",", "col_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"vline", "[", 
     RowBox[{"x", ",", "ynp", ",", "ynp2", ",", "col"}], "]"}], ",", 
    RowBox[{"vline", "[", 
     RowBox[{
      RowBox[{"x", "+", "\[Delta]x"}], ",", "ynp", ",", "ynm2", ",", "col"}], 
     "]"}], ",", 
    RowBox[{"vline", "[", 
     RowBox[{
      RowBox[{"x", "+", 
       RowBox[{"2", "\[Delta]x"}]}], ",", "ynm", ",", "ynp2", ",", "col"}], 
     "]"}], ",", 
    RowBox[{"vline", "[", 
     RowBox[{
      RowBox[{"x", "+", 
       RowBox[{"3", "\[Delta]x"}]}], ",", "ynm", ",", "ynm2", ",", "col"}], 
     "]"}], ",", 
    RowBox[{"vline", "[", 
     RowBox[{
      RowBox[{"x", "+", 
       RowBox[{"4", "\[Delta]x"}]}], ",", "ynp", ",", "ynm", ",", "col", ",", 
      "1"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rlines", "[", 
   RowBox[{"x_", ",", "col_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"vline", "[", 
     RowBox[{"x", ",", "ynp", ",", "ynp3", ",", "col"}], "]"}], ",", 
    RowBox[{"vline", "[", 
     RowBox[{
      RowBox[{"x", "+", "\[Delta]x"}], ",", "ynp", ",", "ynm3", ",", "col", 
      ",", "1"}], "]"}], ",", 
    RowBox[{"vline", "[", 
     RowBox[{
      RowBox[{"x", "+", 
       RowBox[{"2", "\[Delta]x"}]}], ",", "ynm", ",", "ynp3", ",", "col"}], 
     "]"}], ",", 
    RowBox[{"vline", "[", 
     RowBox[{
      RowBox[{"x", "+", 
       RowBox[{"3", "\[Delta]x"}]}], ",", "ynm", ",", "ynm3", ",", "col"}], 
     "]"}]}], "}"}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzGtIU2EAxvFtzZnBQiMvg2COjbUhhqbIGFkbjWg31HmBlEa4Y550FyUo
FjGKbUEbxmJQYhINoVBHaHkdSjV0hNQE7UOOCtJAzZPIUhAao/O8Hx5+PF/+
knaXpYPH4XDk7Ij6yJRNx2iNGW4MDj5bi0N+8P53uM6MbECrWpeFcptXQLGK
Fux58HixXwjd5rJ88seuiOD7D04lVPUvV8OZydRF+ChZdBkuKQLNcKDE2wrP
Ct62wfTupy54O1rkgMVPZbdgrELtIV1vvA/6eJvEZPDLK9hzcmMCWvQHszAl
NC9Alzhp6mDlxeeboft0lIJH7y13wZGrO05oZ1pcUKY65oMes9QPTd0PA5Cy
5gbhHYobhnudp4i6SCIGT3jFS/DcZ+kqkZ7+CQ+Gs1uQn7r7B2rya//C0da5
DMx9Piq4zprzwy2Equ2+UqixXpLAskRIAbOJaiU8s9USsrOGDA2PIVfP8B2s
X7+9K4S/HhyRwCf7VcR++rwSWi+kymFw/k0lpI0zxNKB1zXwRXqc+HtFo4dN
tqY6mF4coupvsJ3GThouFvCdsJdW98DB4cN/11illnAGNhr86bWbjPZl1cd9
+B+F/x85
  "],
 CellLabel->"In[22]:=",ExpressionUUID->"89997f4e-cea5-46d4-8129-575544fa022c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"level1", "[", 
    RowBox[{
     RowBox[{"n", "-", "3"}], ",", 
     RowBox[{"\[Delta]Y", "*", "0"}]}], "]"}], ",", 
   RowBox[{"level1", "[", 
    RowBox[{
     RowBox[{"n", "-", "2"}], ",", 
     RowBox[{"\[Delta]Y", "*", "1"}]}], "]"}], ",", 
   RowBox[{"level1", "[", 
    RowBox[{
     RowBox[{"n", "-", "1"}], ",", 
     RowBox[{"\[Delta]Y", "*", "2"}]}], "]"}], ",", 
   RowBox[{"level1", "[", 
    RowBox[{"n", ",", 
     RowBox[{"\[Delta]Y", "*", "3"}]}], "]"}], ",", 
   RowBox[{"JClines", "[", 
    RowBox[{"0.01", ",", "green"}], "]"}], ",", 
   RowBox[{"Slines", "[", 
    RowBox[{"xs", ",", "violet"}], "]"}], ",", 
   RowBox[{"Rlines", "[", 
    RowBox[{"xr", ",", "red"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7939527712345123`*^9, 3.7939528057443485`*^9}, {
   3.7939528491032505`*^9, 3.7939528589571133`*^9}, {3.793952900540577*^9, 
   3.793952906272109*^9}, {3.793953459534545*^9, 3.793953475483307*^9}, {
   3.793953646024154*^9, 3.793953704285458*^9}, {3.7939538194027996`*^9, 
   3.793953858415608*^9}, {3.793954280116972*^9, 3.79395429237542*^9}, {
   3.793954352405308*^9, 3.793954359528666*^9}, {3.793954400232696*^9, 
   3.7939544096744924`*^9}, {3.793954483026679*^9, 3.793954507414104*^9}, {
   3.793954557122485*^9, 3.7939546162431498`*^9}, {3.793955538547452*^9, 
   3.793955591878759*^9}, {3.7939556399657946`*^9, 3.7939556400907493`*^9}, {
   3.793955678718659*^9, 3.793955680343283*^9}, {3.793956040267597*^9, 
   3.79395604087749*^9}, {3.79395608823323*^9, 3.793956088686262*^9}, {
   3.7939562362543974`*^9, 3.7939562459266677`*^9}, {3.793956466225648*^9, 
   3.793956483878438*^9}, {3.7939566263688784`*^9, 3.7939566529957223`*^9}, {
   3.793956683051303*^9, 3.793956683159958*^9}, {3.7939568473081274`*^9, 
   3.7939568885705833`*^9}, {3.7939569804325256`*^9, 
   3.7939569954774876`*^9}, {3.7939570705490065`*^9, 
   3.7939571207012234`*^9}, {3.793957153535223*^9, 3.7939571538476334`*^9}, 
   3.818829216377684*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"8fe4035b-3ee5-4d92-82db-4a5ac3a68c38"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], LineBox[{{0, 0.}, {0.8, 0.}}]}, InsetBox[
     StyleBox[
      TemplateBox[{SubscriptBox[
         RowBox[{"n", "-", "3"}], "\"-\""]},
       "Ket"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->16,
      FontColor->GrayLevel[0]], {0.9, 0.}], 
    {GrayLevel[0], LineBox[{{0, 0.15}, {0.8, 0.15}}]}, InsetBox[
     StyleBox[
      TemplateBox[{SubscriptBox[
         RowBox[{"n", "-", "3"}], "\"+\""]},
       "Ket"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->16,
      FontColor->GrayLevel[0]], {0.9, 0.15}]}, {
    {GrayLevel[0], LineBox[{{0, 0.38}, {0.8, 0.38}}]}, InsetBox[
     StyleBox[
      TemplateBox[{SubscriptBox[
         RowBox[{"n", "-", "2"}], "\"-\""]},
       "Ket"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->16,
      FontColor->GrayLevel[0]], {0.9, 0.38}], 
    {GrayLevel[0], LineBox[{{0, 0.53}, {0.8, 0.53}}]}, InsetBox[
     StyleBox[
      TemplateBox[{SubscriptBox[
         RowBox[{"n", "-", "2"}], "\"+\""]},
       "Ket"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->16,
      FontColor->GrayLevel[0]], {0.9, 0.53}]}, {
    {GrayLevel[0], LineBox[{{0, 0.76}, {0.8, 0.76}}]}, InsetBox[
     StyleBox[
      TemplateBox[{SubscriptBox[
         RowBox[{"n", "-", "1"}], "\"-\""]},
       "Ket"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->16,
      FontColor->GrayLevel[0]], {0.9, 0.76}], 
    {GrayLevel[0], LineBox[{{0, 0.91}, {0.8, 0.91}}]}, InsetBox[
     StyleBox[
      TemplateBox[{SubscriptBox[
         RowBox[{"n", "-", "1"}], "\"+\""]},
       "Ket"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->16,
      FontColor->GrayLevel[0]], {0.9, 0.91}]}, {
    {GrayLevel[0], 
     LineBox[{{0, 1.1400000000000001`}, {0.8, 1.1400000000000001`}}]}, 
    InsetBox[
     StyleBox[
      TemplateBox[{SubscriptBox["n", "\"-\""]},
       "Ket"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->16,
      FontColor->GrayLevel[0]], {0.9, 1.1400000000000001}], 
    {GrayLevel[0], LineBox[{{0, 1.29}, {0.8, 1.29}}]}, InsetBox[
     StyleBox[
      TemplateBox[{SubscriptBox["n", "\"+\""]},
       "Ket"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->16,
      FontColor->GrayLevel[0]], {0.9, 1.29}]}, 
   {RGBColor[0.560181, 0.691569, 0.194885], Thickness[0.01], 
    ArrowBox[{{0.01, 1.29}, {0.01, 0.91}}]}, 
   {RGBColor[0.560181, 0.691569, 0.194885], 
    ArrowBox[{{0.05, 1.29}, {0.05, 0.76}}]}, 
   {RGBColor[0.560181, 0.691569, 0.194885], 
    ArrowBox[{{0.09, 1.1400000000000001`}, {0.09, 0.91}}]}, 
   {RGBColor[0.560181, 0.691569, 0.194885], 
    ArrowBox[{{0.13, 1.1400000000000001`}, {0.13, 0.76}}]}, 
   {RGBColor[0.528488, 0.470624, 0.701351], 
    ArrowBox[{{0.23, 1.29}, {0.23, 0.53}}]}, 
   {RGBColor[0.528488, 0.470624, 0.701351], 
    ArrowBox[{{0.27, 1.29}, {0.27, 0.38}}]}, 
   {RGBColor[0.528488, 0.470624, 0.701351], 
    ArrowBox[{{0.31, 1.1400000000000001`}, {0.31, 0.53}}]}, 
   {RGBColor[0.528488, 0.470624, 0.701351], 
    ArrowBox[{{0.35, 1.1400000000000001`}, {0.35, 0.38}}]}, 
   {RGBColor[0.528488, 0.470624, 0.701351], Thickness[0.01], 
    ArrowBox[{{0.39, 1.29}, {0.39, 1.1400000000000001`}}]}, 
   {RGBColor[0.922526, 0.385626, 0.209179], 
    ArrowBox[{{0.49, 1.29}, {0.49, 0.15}}]}, 
   {RGBColor[0.922526, 0.385626, 0.209179], Thickness[0.01], 
    ArrowBox[{{0.53, 1.29}, {0.53, 0.}}]}, 
   {RGBColor[0.922526, 0.385626, 0.209179], 
    ArrowBox[{{0.57, 1.1400000000000001`}, {0.57, 0.15}}]}, 
   {RGBColor[0.922526, 0.385626, 0.209179], 
    ArrowBox[{{0.61, 1.1400000000000001`}, {0.61, 0.}}]}},
  ImageMargins->{{15.474358974359049`, 0.}, {1., 2.2737367544323206`*^-13}},
  ImageSize->{351.3482409063806, Automatic}]], "Output",
 CellChangeTimes->{
  3.7939547404874053`*^9, {3.7939555927373495`*^9, 3.7939556404493847`*^9}, {
   3.7939556811549587`*^9, 3.793955708826333*^9}, 3.7939558838519917`*^9, 
   3.793955994917878*^9, 3.79395604137675*^9, 3.7939560890918217`*^9, 
   3.793956246613411*^9, {3.793956467100509*^9, 3.7939565074124613`*^9}, {
   3.7939565692892513`*^9, 3.7939565917095785`*^9}, {3.793956632523047*^9, 
   3.7939566540105195`*^9}, 3.793956687674604*^9, {3.793956774264123*^9, 
   3.793956806365693*^9}, {3.7939568743271523`*^9, 3.7939568952723837`*^9}, 
   3.7939569339689455`*^9, {3.7939571557371397`*^9, 3.7939572014519806`*^9}, {
   3.7939572790723004`*^9, 3.7939572977933073`*^9}, 3.793967475635087*^9, {
   3.7939713124512587`*^9, 3.79397131984641*^9}, 3.7939713772239065`*^9, 
   3.793971414964534*^9, 3.79397147082954*^9, {3.793971571138035*^9, 
   3.793971599457735*^9}, 3.7939716394092417`*^9, {3.793971794018215*^9, 
   3.79397183613105*^9}, 3.810489020287359*^9, 3.8112406322395086`*^9, {
   3.813311254169423*^9, 3.813311277946229*^9}, {3.8133113510546007`*^9, 
   3.81331136357055*^9}, 3.813345254912567*^9, 3.8188291345899897`*^9, {
   3.818829221422378*^9, 3.818829237335388*^9}, 3.818829277452384*^9, {
   3.8188358413329983`*^9, 3.818835881453909*^9}, 3.8188424416452236`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"9d2ffcda-161c-4de9-bc2b-8cad9256de75"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.7936094669584785`*^9, 
  3.793609468849315*^9}},ExpressionUUID->"8c526027-4409-4bc3-98ae-\
8223f5b604fe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]", "=", "1.001"}], ";", 
  RowBox[{"\[CapitalDelta]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]", "[", 
   RowBox[{"s_", ",", "n_", ",", "gr_", ",", "\[Omega]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Omega]", 
    RowBox[{"(", 
     RowBox[{"n", "-", 
      FractionBox["1", "2"]}], ")"}]}], "+", 
   RowBox[{"s", 
    SqrtBox[
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "-", "\[CapitalDelta]"}], ")"}], "2"], "4"], "+", 
      RowBox[{
       SuperscriptBox["gr", "2"], "n"}]}]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Epsilon]", "[", 
   RowBox[{"si_", ",", "sf_", ",", "i_", ",", "f_", ",", "gr_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Omega]", 
    RowBox[{"(", 
     RowBox[{"i", "-", "f"}], ")"}]}], "+", 
   RowBox[{"si", 
    SqrtBox[
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "-", "\[CapitalDelta]"}], ")"}], "2"], "4"], "+", 
      RowBox[{
       SuperscriptBox["gr", "2"], "i"}]}]]}], "-", 
   RowBox[{"sf", 
    SqrtBox[
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", " ", 
         RowBox[{"\[Omega]", "-", "\[CapitalDelta]"}], ")"}], "2"], "4"], "+", 
      RowBox[{
       SuperscriptBox["gr", "2"], "f"}]}]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "[", 
   RowBox[{"s_", ",", "n_", ",", "gr_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{"s", ",", "n", ",", "gr"}], "]"}], "-", 
    RowBox[{"\[Omega]", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "-", 
    RowBox[{"\[CapitalDelta]", "/", "2"}]}], 
   SqrtBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Epsilon]", "[", 
         RowBox[{"s", ",", "n", ",", "gr"}], "]"}], "-", " ", 
        RowBox[{"\[Omega]", 
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}]}], "-", 
        RowBox[{"\[CapitalDelta]", "/", "2"}]}], ")"}], "2"], "+", 
     RowBox[{
      SuperscriptBox["gr", "2"], "n"}]}]]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"s_", ",", "n_", ",", "gr_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"gr", 
     SqrtBox["n"]}], 
    SqrtBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Epsilon]", "[", 
          RowBox[{"s", ",", "n", ",", "gr"}], "]"}], "-", " ", 
         RowBox[{"\[Omega]", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}], "-", 
         RowBox[{"\[CapitalDelta]", "/", "2"}]}], ")"}], "2"], "+", 
      RowBox[{
       SuperscriptBox["gr", "2"], "n"}]}]]]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "posso", " ", "riscrivere", " ", "tutto", " ", "in", " ", "termini", " ", 
    "di", " ", "V", " ", "e", " ", "c"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"sf_", ",", "si_", ",", "f_", ",", "i_", ",", "gr_", ",", "gs_"}],
     "]"}], ":=", 
   TagBox[GridBox[{
      {"\[Piecewise]", GridBox[{
         {
          RowBox[{"gr", 
           SqrtBox[
            RowBox[{"i", "-", "1"}]], 
           RowBox[{"B", "[", 
            RowBox[{"si", ",", "i", ",", "gr"}], "]"}], 
           RowBox[{"A", "[", 
            RowBox[{"sf", ",", 
             RowBox[{"i", "-", "2"}], ",", "gr"}], "]"}]}], 
          RowBox[{"f", "\[Equal]", " ", 
           RowBox[{"i", "-", "2"}]}]},
         {
          RowBox[{"gr", 
           SqrtBox[
            RowBox[{"i", "+", "1"}]], 
           RowBox[{"A", "[", 
            RowBox[{"si", ",", "i", ",", "gr"}], "]"}], 
           RowBox[{"B", "[", 
            RowBox[{"sf", ",", 
             RowBox[{"i", "+", "2"}], ",", "gr"}], "]"}]}], 
          RowBox[{"f", "\[Equal]", " ", 
           RowBox[{"i", "+", "2"}]}]},
         {
          RowBox[{"gs", 
           SqrtBox[
            RowBox[{"i", "-", "1"}]], 
           RowBox[{"B", "[", 
            RowBox[{"si", ",", "i", ",", "gr"}], "]"}], 
           RowBox[{"B", "[", 
            RowBox[{"sf", ",", 
             RowBox[{"i", "-", "1"}], ",", "gr"}], "]"}]}], 
          RowBox[{"f", "\[Equal]", " ", 
           RowBox[{"i", "-", "1"}]}]},
         {
          RowBox[{"gs", 
           SqrtBox[
            RowBox[{"i", "-", "1"}]], 
           RowBox[{"B", "[", 
            RowBox[{"si", ",", "i", ",", "gr"}], "]"}], 
           RowBox[{"B", "[", 
            RowBox[{"sf", ",", 
             RowBox[{"i", "+", "1"}], ",", "gr"}], "]"}]}], 
          RowBox[{"f", "\[Equal]", " ", 
           RowBox[{"i", "+", "1"}]}]}
        },
        AllowedDimensions->{2, Automatic},
        Editable->True,
        GridBoxAlignment->{
         "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}},
           "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.84]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}},
        Selectable->True]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.35]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    "Piecewise",
    DeleteWithContents->True,
    Editable->False,
    SelectWithContents->True,
    Selectable->False,
    StripWrapperBoxes->True]}], 
  RowBox[{"(*", 
   SuperscriptBox[
    SubscriptBox[
     SuperscriptBox["V", 
      RowBox[{"sf", ",", "si"}]], 
     RowBox[{"f", ",", "i"}]], " "], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"sf_", ",", "si_", ",", "i_", ",", "gr_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     SqrtBox["i"], 
     RowBox[{"A", "[", 
      RowBox[{"si", ",", "i", ",", "gr"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"sf", ",", 
       RowBox[{"i", "-", "1"}], ",", "gr"}], "]"}]}], "+", 
    RowBox[{
     SqrtBox[
      RowBox[{"i", "-", "1"}]], 
     RowBox[{"B", "[", 
      RowBox[{"si", ",", "i", ",", "gr"}], "]"}], 
     RowBox[{"B", "[", 
      RowBox[{"sf", ",", 
       RowBox[{"i", "-", "1"}], ",", "gr"}], "]"}]}]}]}], 
  RowBox[{"(*", 
   SuperscriptBox[
    SubscriptBox[
     SuperscriptBox["c", 
      RowBox[{"sf", ",", "si"}]], "i"], " "], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"KroneckerDelta", "[", 
   RowBox[{"i", ",", "j"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Kappa]", "=", "0.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "[", 
   RowBox[{"sf_", ",", "si_", ",", "f_", ",", "i_", ",", "gr_", ",", "gs_"}], 
   "]"}], ":=", 
  RowBox[{"Re", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", 
      RowBox[{"f", ",", 
       RowBox[{"i", "-", "1"}]}], "]"}], 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[CapitalDelta]\[Epsilon]", "[", 
                  RowBox[{
                  "si", ",", "\[Alpha]", ",", "i", ",", "k", ",", "gr"}], 
                  "]"}], "\[Equal]", " ", "0"}], ",", "0", ",", 
                FractionBox[
                 RowBox[{"V", "[", 
                  RowBox[{
                  "si", ",", "\[Alpha]", ",", "i", ",", "k", ",", "gr", ",", 
                   "gs"}], "]"}], 
                 RowBox[{"\[CapitalDelta]\[Epsilon]", "[", 
                  RowBox[{
                  "si", ",", "\[Alpha]", ",", "i", ",", "k", ",", "gr"}], 
                  "]"}]]}], "]"}], ")"}], "2"], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"i", "-", "2"}], ",", 
                RowBox[{"i", "-", "1"}], ",", 
                RowBox[{"i", "+", "1"}], ",", 
                RowBox[{"i", "+", "2"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Alpha]", ",", 
              RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[CapitalDelta]\[Epsilon]", "[", 
                  RowBox[{
                  "sf", ",", "\[Alpha]", ",", "f", ",", "k", ",", "gr"}], 
                  "]"}], "\[Equal]", " ", "0"}], ",", "0", ",", 
                FractionBox[
                 RowBox[{"V", "[", 
                  RowBox[{
                  "sf", ",", "\[Alpha]", ",", "f", ",", "k", ",", "gr", ",", 
                   "gs"}], "]"}], 
                 RowBox[{"\[CapitalDelta]\[Epsilon]", "[", 
                  RowBox[{
                  "sf", ",", "\[Alpha]", ",", "f", ",", "k", ",", "gr"}], 
                  "]"}]]}], "]"}], ")"}], "2"], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"f", "-", "2"}], ",", 
                RowBox[{"f", "-", "1"}], ",", 
                RowBox[{"f", "+", "1"}], ",", 
                RowBox[{"f", "+", "2"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Alpha]", ",", 
              RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}]}], "]"}]}], 
         ")"}], 
        SuperscriptBox[
         RowBox[{"c", "[", 
          RowBox[{"sf", ",", "si", ",", "i", ",", "gr"}], "]"}], "2"]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"2", 
        RowBox[{"c", "[", 
         RowBox[{"sf", ",", "si", ",", "i", ",", "gr"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"\[CapitalDelta]\[Epsilon]", "[", 
                 RowBox[{
                 "si", ",", "\[Alpha]", ",", "i", ",", "i", ",", "gr"}], 
                 "]"}], "\[Equal]", " ", "0"}], "||", 
               RowBox[{
                RowBox[{"\[CapitalDelta]\[Epsilon]", "[", 
                 RowBox[{
                 "si", ",", "\[Beta]", ",", "i", ",", "l", ",", "gr"}], "]"}],
                 "\[Equal]", " ", "0"}]}], ",", "0", ",", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"V", "[", 
                  RowBox[{
                  "\[Alpha]", ",", "\[Beta]", ",", "i", ",", "l", ",", "gr", 
                   ",", "gs"}], "]"}], 
                 RowBox[{"V", "[", 
                  RowBox[{
                  "\[Beta]", ",", "si", ",", "l", ",", "i", ",", "gr", ",", 
                   "gs"}], "]"}]}], 
                RowBox[{
                 RowBox[{"\[CapitalDelta]\[Epsilon]", "[", 
                  RowBox[{
                  "si", ",", "\[Alpha]", ",", "i", ",", "i", ",", "gr"}], 
                  "]"}], 
                 RowBox[{"\[CapitalDelta]\[Epsilon]", "[", 
                  RowBox[{
                  "si", ",", "\[Beta]", ",", "i", ",", "l", ",", "gr"}], 
                  "]"}]}]], 
               RowBox[{"c", "[", 
                RowBox[{"sf", ",", "\[Alpha]", ",", "i", ",", "gr"}], 
                "]"}]}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"i", "-", "2"}], ",", 
                RowBox[{"i", "-", "1"}], ",", 
                RowBox[{"i", "+", "1"}], ",", 
                RowBox[{"i", "+", "2"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Alpha]", ",", 
              RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Beta]", ",", 
              RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}]}], "]"}], 
          "\[IndentingNewLine]", "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"\[CapitalDelta]\[Epsilon]", "[", 
                 RowBox[{"sf", ",", "\[Alpha]1", ",", 
                  RowBox[{"i", "-", "1"}], ",", 
                  RowBox[{"k", "-", "1"}], ",", "gr"}], "]"}], "\[Equal]", 
                " ", "0"}], ",", "0", ",", 
               FractionBox[
                RowBox[{"V", "[", 
                 RowBox[{"\[Alpha]1", ",", "sf", ",", 
                  RowBox[{"k", "-", "1"}], ",", 
                  RowBox[{"i", "-", "1"}], ",", "gr", ",", "gs"}], "]"}], 
                RowBox[{"\[CapitalDelta]\[Epsilon]", "[", 
                 RowBox[{"sf", ",", "\[Alpha]1", ",", 
                  RowBox[{"i", "-", "1"}], ",", 
                  RowBox[{"k", "-", "1"}], ",", "gr"}], "]"}]]}], "]"}], 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"\[CapitalDelta]\[Epsilon]", "[", 
                 RowBox[{
                 "si", ",", "\[Alpha]2", ",", "i", ",", "k", ",", "gr"}], 
                 "]"}], "\[Equal]", " ", "0"}], ",", "0", ",", 
               FractionBox[
                RowBox[{"V", "[", 
                 RowBox[{
                 "\[Alpha]2", ",", "si", ",", "k", ",", "i", ",", "gr", ",", 
                  "gs"}], "]"}], 
                RowBox[{"\[CapitalDelta]\[Epsilon]", "[", 
                 RowBox[{
                 "si", ",", "\[Alpha]2", ",", "i", ",", "k", ",", "gr"}], 
                 "]"}]]}], "]"}], 
             RowBox[{"c", "[", 
              RowBox[{"\[Alpha]1", ",", "\[Alpha]2", ",", "k", ",", "gr"}], 
              "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"i", "-", "2"}], ",", 
                RowBox[{"i", "-", "1"}], ",", 
                RowBox[{"i", "+", "1"}], ",", 
                RowBox[{"i", "+", "2"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Alpha]1", ",", 
              RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Alpha]2", ",", 
              RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}]}], "]"}], 
          "\[IndentingNewLine]", "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"\[CapitalDelta]\[Epsilon]", "[", 
                 RowBox[{"sf", ",", "\[Alpha]", ",", 
                  RowBox[{"i", "-", "1"}], ",", 
                  RowBox[{"i", "-", "1"}], ",", "gr"}], "]"}], "\[Equal]", 
                " ", "0"}], "||", 
               RowBox[{
                RowBox[{"\[CapitalDelta]\[Epsilon]", "[", 
                 RowBox[{"sf", ",", "\[Beta]", ",", 
                  RowBox[{"i", "-", "1"}], ",", "l", ",", "gr"}], "]"}], 
                "\[Equal]", " ", "0"}]}], ",", "0", ",", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"V", "[", 
                  RowBox[{"\[Alpha]", ",", "\[Beta]", ",", 
                   RowBox[{"i", "-", "1"}], ",", "l", ",", "gr", ",", "gs"}], 
                  "]"}], 
                 RowBox[{"V", "[", 
                  RowBox[{"\[Beta]", ",", "sf", ",", "l", ",", 
                   RowBox[{"i", "-", "1"}], ",", "gr", ",", "gs"}], "]"}]}], 
                RowBox[{
                 RowBox[{"\[CapitalDelta]\[Epsilon]", "[", 
                  RowBox[{"sf", ",", "\[Alpha]", ",", 
                   RowBox[{"i", "-", "1"}], ",", 
                   RowBox[{"i", "-", "1"}], ",", "gr"}], "]"}], 
                 RowBox[{"\[CapitalDelta]\[Epsilon]", "[", 
                  RowBox[{"sf", ",", "\[Beta]", ",", 
                   RowBox[{"i", "-", "1"}], ",", "l", ",", "gr"}], "]"}]}]], 
               RowBox[{"c", "[", 
                RowBox[{"\[Alpha]", ",", "si", ",", "i", ",", "gr"}], 
                "]"}]}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"i", "-", "1", "-", "2"}], ",", 
                RowBox[{"i", "-", "1", "-", "1"}], ",", 
                RowBox[{"i", "-", "1", "+", "1"}], ",", 
                RowBox[{"i", "-", "1", "+", "2"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Alpha]", ",", 
              RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Beta]", ",", 
              RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}]}], "]"}]}], 
         "\[IndentingNewLine]", ")"}]}]}], ")"}]}], "\[IndentingNewLine]", 
    "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[CapitalDelta]\[Epsilon]", "[", 
               RowBox[{"si", ",", "\[Alpha]", ",", "i", ",", 
                RowBox[{"f", "+", "1"}], ",", "gr"}], "]"}], "\[Equal]", 
              "0"}], ",", "0", ",", 
             FractionBox[
              RowBox[{"V", "[", 
               RowBox[{"\[Alpha]", ",", "si", ",", 
                RowBox[{"f", "+", "1"}], ",", "i", ",", "gr", ",", "gs"}], 
               "]"}], 
              RowBox[{"\[CapitalDelta]\[Epsilon]", "[", 
               RowBox[{"si", ",", "\[Alpha]", ",", "i", ",", 
                RowBox[{"f", "+", "1"}], ",", "gr"}], "]"}]]}], "]"}], ")"}], 
          RowBox[{"c", "[", 
           RowBox[{"sf", ",", "\[Alpha]", ",", 
            RowBox[{"f", "+", "1"}], ",", "gr"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Alpha]", ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[CapitalDelta]\[Epsilon]", "[", 
               RowBox[{"sf", ",", "\[Alpha]", ",", "f", ",", 
                RowBox[{"i", "+", "1"}], ",", "gr"}], "]"}], "\[Equal]", 
              "0"}], ",", "0", ",", 
             FractionBox[
              RowBox[{"V", "[", 
               RowBox[{"\[Alpha]", ",", "sf", ",", 
                RowBox[{"i", "+", "1"}], ",", "f", ",", "gr", ",", "gs"}], 
               "]"}], 
              RowBox[{"\[CapitalDelta]\[Epsilon]", "[", 
               RowBox[{"sf", ",", "\[Alpha]", ",", "f", ",", 
                RowBox[{"i", "+", "1"}], ",", "gr"}], "]"}]]}], "]"}], ")"}], 
          RowBox[{"c", "[", 
           RowBox[{"\[Alpha]", ",", "si", ",", "i", ",", "gr"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Alpha]", ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}]}], "]"}]}], ")"}], 
     "2"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ss", "[", 
    RowBox[{
    "sf_", ",", "si_", ",", "f_", ",", "i_", ",", "gr_", ",", "gs_", ",", 
     RowBox[{"p_:", "2"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"A", "[", 
     RowBox[{"sf", ",", "si", ",", "f", ",", "i", ",", "gr", ",", "gs"}], 
     "]"}], 
    SuperscriptBox[
     RowBox[{"\[CapitalDelta]\[Epsilon]", "[", 
      RowBox[{"si", ",", "sf", ",", "i", ",", "f", ",", "gr"}], "]"}], 
     "p"]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"p", "=", "0"}], ",", "1", ",", "2"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cav", "[", 
    RowBox[{
    "si_", ",", "sf_", ",", "i_", ",", "f_", ",", "gr_", ",", "\[Gamma]_"}], 
    "]"}], ":=", 
   RowBox[{
    FractionBox["1", "\[Pi]"], 
    FractionBox[
     RowBox[{"\[Gamma]", "/", "2"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[CapitalDelta]\[Epsilon]", "[", 
          RowBox[{"si", ",", "sf", ",", "i", ",", "f", ",", "gr"}], "]"}], 
         "-", 
         RowBox[{"\[CapitalDelta]\[Epsilon]", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}], ",", "i", ",", "i", ",", "gr"}], "]"}]}], 
        ")"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["\[Gamma]", "2"], ")"}], "2"]}]]}]}], 
  RowBox[{"(*", 
   RowBox[{
   "sscav", " ", "enhances", " ", "the", " ", "transition", " ", "of", " ", 
    "asymmetric", " ", "contributions"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sscav", "[", 
    RowBox[{
    "sf_", ",", "si_", ",", "f_", ",", "i_", ",", "gr_", ",", "gs_", ",", 
     RowBox[{"p_:", "2"}], ",", 
     RowBox[{"\[Gamma]_:", 
      FractionBox["1", "100"]}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"A", "[", 
     RowBox[{"sf", ",", "si", ",", "f", ",", "i", ",", "gr", ",", "gs"}], 
     "]"}], 
    RowBox[{"cav", "[", 
     RowBox[{
     "si", ",", "sf", ",", "i", ",", "f", ",", "gr", ",", "\[Gamma]"}], 
     "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
   "sscav", " ", "enhances", " ", "the", " ", "transition", " ", "of", " ", 
    "asymmetric", " ", "contributions"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "special", " ", "case", " ", "for", " ", "particular", " ", 
    "transitions"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Asymmetric", " ", "transition"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AS", "[", 
    RowBox[{"i_", ",", "gr_", ",", "gs_"}], "]"}], ":=", 
   RowBox[{"4", 
    RowBox[{"(", 
     RowBox[{"i", "-", "1"}], ")"}], 
    SuperscriptBox["gs", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"B", "[", 
            RowBox[{"\[Alpha]", ",", "i", ",", "gr"}], "]"}], 
           RowBox[{"B", "[", 
            RowBox[{"1", ",", "i", ",", "gr"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SqrtBox[
               RowBox[{"i", "+", "1"}]], 
              RowBox[{"A", "[", 
               RowBox[{"\[Alpha]", ",", 
                RowBox[{"i", "+", "1"}], ",", "gr"}], "]"}], 
              RowBox[{"A", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "i", ",", "gr"}], "]"}]}], "+", 
             RowBox[{
              SqrtBox["i"], 
              RowBox[{"B", "[", 
               RowBox[{"\[Alpha]", ",", 
                RowBox[{"i", "+", "1"}], ",", "gr"}], "]"}], 
              RowBox[{"B", "[", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "i", ",", "gr"}], "]"}]}]}], ")"}]}], 
          RowBox[{"\[CapitalDelta]\[Epsilon]", "[", 
           RowBox[{"1", ",", "\[Alpha]", ",", "i", ",", 
            RowBox[{"i", "+", "1"}], ",", "gr"}], "]"}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"B", "[", 
            RowBox[{"\[Alpha]", ",", "i", ",", "gr"}], "]"}], 
           RowBox[{"B", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "i", ",", "gr"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SqrtBox["i"], 
              RowBox[{"A", "[", 
               RowBox[{"1", ",", "i", ",", "gr"}], "]"}], 
              RowBox[{"A", "[", 
               RowBox[{"\[Alpha]", ",", 
                RowBox[{"i", "-", "1"}], ",", "gr"}], "]"}]}], "+", 
             RowBox[{
              SqrtBox[
               RowBox[{"i", "-", "1"}]], 
              RowBox[{"B", "[", 
               RowBox[{"1", ",", "i", ",", "gr"}], "]"}], 
              RowBox[{"B", "[", 
               RowBox[{"\[Alpha]", ",", 
                RowBox[{"i", "-", "1"}], ",", "gr"}], "]"}]}]}], ")"}]}], 
          RowBox[{"\[CapitalDelta]\[Epsilon]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\[Alpha]", ",", "i", ",", 
            RowBox[{"i", "+", "1"}], ",", "gr"}], "]"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}]}], "]"}], ")"}], 
     "2"]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"counter", " ", "rotating", " ", "transition"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CR", "[", 
   RowBox[{"i_", ",", "gr_", ",", "gs_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"i", "-", "1"}], ")"}], 
   SuperscriptBox["gr", "2"], 
   SuperscriptBox[
    RowBox[{"B", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "i", ",", "gr"}], "]"}], "2"], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"Sum", "[", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"\[Alpha]", ",", 
           RowBox[{"i", "-", "2"}], ",", "gr"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox["i"], 
            RowBox[{"A", "[", 
             RowBox[{"\[Alpha]", ",", 
              RowBox[{"i", "-", "2"}], ",", "gr"}], "]"}], 
            RowBox[{"A", "[", 
             RowBox[{"1", ",", 
              RowBox[{"i", "-", "3"}], ",", "gr"}], "]"}]}], "+", 
           RowBox[{
            SqrtBox[
             RowBox[{"i", "-", "1"}]], 
            RowBox[{"B", "[", 
             RowBox[{"\[Alpha]", ",", 
              RowBox[{"i", "-", "2"}], ",", "gr"}], "]"}], 
            RowBox[{"B", "[", 
             RowBox[{"1", ",", 
              RowBox[{"i", "-", "3"}], ",", "gr"}], "]"}]}]}], ")"}]}], 
        RowBox[{"\[CapitalDelta]\[Epsilon]", "[", 
         RowBox[{"1", ",", "\[Alpha]", ",", "i", ",", 
          RowBox[{"i", "-", "2"}], ",", "gr"}], "]"}]], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}]}], "]"}], ")"}], 
    "2"]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8117422860830173`*^9, 3.811742287395841*^9}, {
   3.8117430711518927`*^9, 3.811743077541048*^9}, {3.81174812877092*^9, 
   3.811748218189482*^9}, {3.8117482603346276`*^9, 3.811748269254368*^9}, {
   3.811748305716653*^9, 3.8117483520274076`*^9}, {3.8117484010839467`*^9, 
   3.8117484795809994`*^9}, {3.8117485431286435`*^9, 
   3.8117489192690673`*^9}, {3.8117489538025475`*^9, 
   3.8117490172729797`*^9}, {3.811749069830616*^9, 3.8117491963901577`*^9}, {
   3.811749291382971*^9, 3.8117493662527275`*^9}, {3.8117493988853445`*^9, 
   3.811749557107663*^9}, 3.8117495986342473`*^9, {3.811749968807124*^9, 
   3.811750002829677*^9}, {3.8117506461985736`*^9, 3.8117506538685956`*^9}, {
   3.8117506985653257`*^9, 3.811750698768402*^9}, {3.811751695720585*^9, 
   3.8117517675588393`*^9}, {3.811751809042345*^9, 3.811751846798423*^9}, {
   3.8117518884755545`*^9, 3.811751901573357*^9}, {3.812119592295509*^9, 
   3.812119846902277*^9}, {3.812119903725813*^9, 3.812119952923548*^9}, {
   3.8121199861837645`*^9, 3.8121201022741375`*^9}, {3.8121201421504917`*^9, 
   3.812120442807163*^9}, {3.8121205057187033`*^9, 3.8121205434001465`*^9}, {
   3.81212063784299*^9, 3.8121207028675427`*^9}, {3.812881478348564*^9, 
   3.8128814849915047`*^9}, {3.8128815151632233`*^9, 
   3.8128815481203256`*^9}, {3.8128815996517024`*^9, 
   3.8128817493648825`*^9}, {3.812881868787089*^9, 3.8128819927335086`*^9}, {
   3.81288203547735*^9, 3.8128820419932723`*^9}, {3.8128821373550653`*^9, 
   3.812882176093394*^9}, {3.812882291823043*^9, 3.8128824139826136`*^9}, {
   3.8128824488010178`*^9, 3.8128825692819986`*^9}, {3.8128826097657948`*^9, 
   3.8128826364207926`*^9}, {3.8128826896156726`*^9, 
   3.8128827185354195`*^9}, {3.812883132716498*^9, 3.812883147087561*^9}, {
   3.8128845040261493`*^9, 3.812884658741088*^9}, {3.812886030278183*^9, 
   3.812886070290942*^9}, {3.8132971783409367`*^9, 3.8132972031891537`*^9}, {
   3.8132972507534*^9, 3.8132973290831394`*^9}, {3.813298912015377*^9, 
   3.813298934985769*^9}, {3.813298984582449*^9, 3.813299005302846*^9}, {
   3.813299208274499*^9, 3.8132992343846054`*^9}, {3.8132996360108595`*^9, 
   3.813299638586212*^9}, 3.8132996855640736`*^9, {3.813299729294038*^9, 
   3.8132997342082086`*^9}, {3.813299776040289*^9, 3.8132998230267954`*^9}, {
   3.8133003586524515`*^9, 3.8133004476494007`*^9}, {3.813300513291252*^9, 
   3.813300518118312*^9}, {3.813300575034298*^9, 3.813300827421357*^9}, {
   3.81330085945021*^9, 3.813300873750955*^9}, {3.813300910040042*^9, 
   3.8133009447119627`*^9}, {3.81330100672441*^9, 3.8133010074847445`*^9}, 
   3.8133010521839743`*^9, {3.8133010858109035`*^9, 3.8133011715379353`*^9}, {
   3.813301266753883*^9, 3.813301272340476*^9}, {3.8133013330379267`*^9, 
   3.8133013708392777`*^9}, 3.813301776144404*^9, {3.813304843221382*^9, 
   3.8133048546947656`*^9}, {3.8133050770240417`*^9, 
   3.8133050850590568`*^9}, {3.813305332616918*^9, 3.8133055594355736`*^9}, {
   3.813305613447736*^9, 3.813305637064639*^9}, {3.813305871362795*^9, 
   3.813305952323601*^9}, {3.8133059915815477`*^9, 3.813306007633684*^9}, {
   3.8133060688466*^9, 3.8133060895332727`*^9}, {3.8133065513440676`*^9, 
   3.8133065795551205`*^9}, {3.8133067381959844`*^9, 3.813306917117262*^9}, {
   3.8133069650621147`*^9, 3.813306969794136*^9}, {3.8133120185797405`*^9, 
   3.8133120236323123`*^9}, 3.813312414972842*^9, {3.8133141341605124`*^9, 
   3.813314151034869*^9}, {3.818828956551284*^9, 3.8188289703217077`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"000447fc-eeed-49c3-bd68-2774ca82443a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots", "Section",
 CellChangeTimes->{{3.7936094669584785`*^9, 3.793609468849315*^9}, {
  3.8133115582727904`*^9, 
  3.8133115589958925`*^9}},ExpressionUUID->"6ec840a3-df71-4554-b997-\
9b83a62773ac"],

Cell["\<\
In the following plot we show the region of validity of our calculation\
\>", "Text",
 CellChangeTimes->{{3.813311570388586*^9, 
  3.8133115963198223`*^9}},ExpressionUUID->"92a053f1-09e3-4735-86b1-\
5d0eee3f1ad9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ni", "=", "10"}], ";", 
  RowBox[{"\[Omega]1", "=", "1.0"}], ";"}]], "Input",
 CellChangeTimes->{
  3.818826928830973*^9, {3.8188424009958563`*^9, 3.8188424025895367`*^9}, {
   3.8188425812569003`*^9, 3.818842600718233*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"3b659841-b153-403f-86da-3974d6348fd1"],

Cell[BoxData[
 RowBox[{"Clear", "[", "i", "]"}]], "Input",
 CellChangeTimes->{{3.818842469006483*^9, 3.818842493871801*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"bc2523ea-1028-4354-840d-b5b591e23c08"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fontsize", "=", "10"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "statelabel", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sl", "[", 
   RowBox[{"s_", ",", "ni_"}], "]"}], ":=", 
  RowBox[{"Text", "[", 
   RowBox[{
    RowBox[{"Style", "[", 
     RowBox[{
      TemplateBox[{SubscriptBox["ni", "s"]},
       "Ket"], ",", 
      RowBox[{"FontSize", "\[Rule]", "fontsize"}], ",", "Black", ",", 
      "Bold"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.015", ",", 
      RowBox[{"\[Epsilon]", "[", 
       RowBox[{"s", ",", "ni", ",", "0.1", ",", "\[Omega]1"}], "]"}]}], 
     "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cross", "=", 
   RowBox[{"{", 
    RowBox[{"Black", ",", 
     RowBox[{"Point", "[", 
      RowBox[{"{", 
       RowBox[{"0.165", ",", "9"}], "}"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"color", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"ColorData", "[", "97", "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"ColorData", "[", "97", "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"ColorData", "[", "97", "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"ColorData", "[", "97", "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"ColorData", "[", "97", "]"}], "[", "5", "]"}], ",", 
     RowBox[{
      RowBox[{"ColorData", "[", "97", "]"}], "[", "5", "]"}], ",", 
     RowBox[{
      RowBox[{"ColorData", "[", "97", "]"}], "[", "4", "]"}], ",", 
     RowBox[{
      RowBox[{"ColorData", "[", "97", "]"}], "[", "4", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"label\[Epsilon]", ":=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sl", "[", 
       RowBox[{"1", ",", "ni"}], "]"}], ",", 
      RowBox[{"sl", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "ni"}], "]"}], ",", 
      RowBox[{"sl", "[", 
       RowBox[{"1", ",", 
        RowBox[{"ni", "-", "1"}]}], "]"}], ",", 
      RowBox[{"sl", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"ni", "-", "1"}]}], "]"}], ",", 
      RowBox[{"sl", "[", 
       RowBox[{"1", ",", 
        RowBox[{"ni", "-", "2"}]}], "]"}], ",", 
      RowBox[{"sl", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"ni", "-", "2"}]}], "]"}], ",", 
      RowBox[{"sl", "[", 
       RowBox[{"1", ",", 
        RowBox[{"ni", "-", "3"}]}], "]"}], ",", 
      RowBox[{"sl", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"ni", "-", "3"}]}], "]"}]}], "}"}], "]"}]}], ";", 
  RowBox[{"plot\[Epsilon]", ":=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"1", ",", "ni", ",", "gr", ",", "\[Omega]1"}], "]"}], ",", 
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "ni", ",", "gr", ",", "\[Omega]1"}], "]"}], 
       ",", 
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"1", ",", 
         RowBox[{"ni", "-", "1"}], ",", "gr", ",", "\[Omega]1"}], "]"}], ",", 
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"ni", "-", "1"}], ",", "gr", ",", "\[Omega]1"}], "]"}], ",", 
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"1", ",", 
         RowBox[{"ni", "-", "2"}], ",", "gr", ",", "\[Omega]1"}], "]"}], ",", 
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"ni", "-", "2"}], ",", "gr", ",", "\[Omega]1"}], "]"}], ",", 
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"1", ",", 
         RowBox[{"ni", "-", "3"}], ",", "gr", ",", "\[Omega]1"}], "]"}], ",", 
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"ni", "-", "3"}], ",", "gr", ",", "\[Omega]1"}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"gr", ",", "0", ",", "0.36"}], "}"}], ",", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"PointSize", "[", "Large", "]"}], ",", "cross"}], "}"}]}], 
     ",", 
     RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "Black", "]"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", " ", "color"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(g\), \
\(R\)]\)/\!\(\*SubscriptBox[\(\[Omega]\), \(c\)]\)\>\"", ",", "\"\<E\>\""}], 
       "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "15"}], "]"}]}], ",", 
     RowBox[{"TicksStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", " ", "Thick", ",", "15"}], "]"}]}], ",", 
     RowBox[{"FrameTicksStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "12"}], "]"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.81331162984231*^9, 3.8133116446415443`*^9}, {
   3.813311692379592*^9, 3.813311713425314*^9}, {3.8133120319095697`*^9, 
   3.8133120565100136`*^9}, {3.813312099043624*^9, 3.813312158823923*^9}, {
   3.8133122317976065`*^9, 3.8133123368926954`*^9}, {3.813312374272784*^9, 
   3.81331237775799*^9}, {3.8133128133103275`*^9, 3.8133128611671753`*^9}, {
   3.813312925907158*^9, 3.813312928399994*^9}, {3.8133129664866962`*^9, 
   3.813313001647149*^9}, {3.8133134814188757`*^9, 3.8133134828922205`*^9}, {
   3.813313516420199*^9, 3.8133135174728727`*^9}, {3.8133135844824963`*^9, 
   3.813313598883461*^9}, 3.8133140714489603`*^9, {3.813317554708596*^9, 
   3.8133176507002068`*^9}, {3.8133176868105326`*^9, 
   3.8133177020220914`*^9}, {3.813317736022838*^9, 3.8133177894169035`*^9}, {
   3.8133178243449063`*^9, 3.813317842270589*^9}, {3.813317915475644*^9, 
   3.8133179524278555`*^9}, {3.813317998651209*^9, 3.813318009549426*^9}, {
   3.813318050869697*^9, 3.8133181068180847`*^9}, {3.8133182311298437`*^9, 
   3.8133182643637257`*^9}, {3.8188271406788163`*^9, 3.818827145145979*^9}, {
   3.818827178609432*^9, 3.818827179194542*^9}, {3.818827214931472*^9, 
   3.8188272552032213`*^9}, {3.818827360867736*^9, 3.8188273791842747`*^9}, {
   3.8188274180784283`*^9, 3.8188274190061812`*^9}, {3.818827481260109*^9, 
   3.8188275038478694`*^9}, {3.81882753598593*^9, 3.8188276616813154`*^9}, {
   3.818827724599188*^9, 3.8188277249169893`*^9}, {3.818828030007538*^9, 
   3.8188280301361847`*^9}, {3.818828291806348*^9, 3.8188284217980146`*^9}, {
   3.818842509381318*^9, 3.818842520364691*^9}, {3.8188426299708056`*^9, 
   3.8188426443107476`*^9}, {3.8188428345825434`*^9, 3.818842867613845*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"ebfab8ba-55e2-4e71-b405-7bb3d6001609"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"{", 
   RowBox[{"plot\[Epsilon]", ",", "label\[Epsilon]"}], "}"}], "]"}]], "Input",
 CellLabel->
  "In[145]:=",ExpressionUUID->"6bf012e2-c977-4521-8b9e-569d6161ae6e"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVzns0lHkcx3FZdaqJarYN27Lp9zy7rURtYyOX7zfDuGTYHaRi20TlVqmt
kyRFLZ1Ijsu4dCpZVKaYpMy2wjQuuZQZl2fQplApsRnO5rJin/3jcz7n9d/b
ZPdB0R5tLS0tIbv//+Gie2GcZLBfmFrPiuDI5dEkvdGvwORr75q1rOPrnkW0
aMzA6tbLBD/Wqh3KvhKNLeytm9QrZ/0xv3FFrsYd5FNrjA7MIbig0dkqS+MP
kYEp1n9pE0z1jxeka8LhDW/7YdlcguqCAmGqJhrk6sH+CA7BvwOqctd/xwbw
akinPsGg25zTsn1imBTFToQTgnNU9T2LxZfhSMHD/HpzgmtP55eukObBPT3p
bQMbgh6jYFEgKgTLTfFbMgUE3QcfVi3nF0FUNFewyItg/z+KbymTYogdNTJw
/oXgxP7UfK8eKdSa6p4qCSU4THiwoK0UWo6XOugdI2jkfOb+8cIy0E+0uZQT
R9DwiNhQFnEfVir5TUMXCOq8yokfDJDBhzXa2yxzCJrK3ZXq9Q9g2jX/uKSA
oH3vB/LH6gpoiZke1y8laMzxDQxeXgmBA21Ct0qC1nlhp1r7qoDHvWhV1EDQ
pFImMnhfDc1eWqe1GIKKAG471S6HPF8f/7O9BJ8XBu2QKB+B3eFdGTPDrEey
mKzHCsipHiywnyIYpSHy/pIa4Km2bbk1l8LktOvSG0W1kD4RLVzCpRCHYvWa
0utgQ9/ZV9eMKOx0td/tHVUPqbMcr8nVFA64jD3w/fUxlG9wNXa2pDBtZiZW
5tcAX5qGxjxCCst9PvNI820E/sbNNjwhhfI77xZ3eDTB2sjMlrDtFAbXfINH
LJvB54RqQhlEYUKk/9ELFk+AnyGPMTtEIb//rYGO4VM4cCgj+140ha9FvqW9
n56CX+zbRJ1zFM4EVv5o/bEFdG9oul3TKez+otJ8/IASZlJ6KiuuUhjhll2e
PKSEspTYWfoWhT7dV8fbA1RwUzS/o6KcwtvhmaVP21Ww00UvzlDB9nlyIn77
qRW6vBsTw1sopJKLXg3WtkIaCTUd7qbQwajOT9exDbgLqumgAQrbiluF/VVt
IFqVMZE7RuHdSwvH921oB+Un4S7OLIWeXZV5N6XtsGykggrn0Gh9+MrcHLoD
xPmLY6aW0yjWPdhvl9UBnUm9xR6raCyZ/FNxZRkDvYkhttnmNOpv5vkVn2Ng
tbBj59JNNAYdCs0sO89A8+f8DEfW0mu5bQ+SGIjoljYdY+2ireten8KAbF+S
VQ/rKMVr25dZDLjE8bkSGxqfO2Uac28yEFJ+p9bRjsbf3aZ6jzYwIDFJNotE
Gkei1hlHNzHg+fbf3RLWtpK9O+KeMDBWHJLdw7qd09aarGLAxtZpntNmGuc9
kSiud7E9W6dfLHWgMcTz54KudwwMJYamSfg03j+V1vviPQMpos6GHtba0gaj
N8MM8AwFWlxHGnOW/CAe1TBwstBkfyTrZpVeAmeKAV15p8DJiUYDbSfF0mkG
7iQITkay3vP9iVn9GQZ8PMruSljPpA4co7TVcPnZxZVcAY1uCqMyUx01OOR9
2urEWjzmNbJunhreBIddiGTdR86bbZyvhvMWXQoJawvv6mC7hWow/yiY6mH9
H/W6Oe8=
        "]]},
      Annotation[#, "Charting`Private`Tag$4793#1"]& ], 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVzns0lHkcx3FNLpVosxVd6Pk9SDlt2FWbTb7fsm2SSzGOs1S7Clkpqmkr
XSS7OJ2abV2G1SrJJSZiVpoZjDRuuZQx45lSFIqUkcGyazf22T8+53Ne/73J
/kifEI6Ojo4nu/+/av69Q4Z8cJk4vHFmZobGkczRy8ajK+DlK+Gmdtbx9c+j
nmjXQqPvylM5rBUBbb13tc6Q4aSvdWM9kdO0PEvrAaCn6v11msa5Tds3pmv3
QOLvkfWWH2lM2hP/TYo2ApY1513ZPkWjOjfXM0l7FmD14hW/jNM4HFSd5bCG
Dw+bN72weUtjcJHhBfFBARgUnTdIfkHjLEVD9wJBJlwO2Bq4UUHjZxdyRMtL
smGn1ttnoJZGr1Gwy/XJg+a602VhEho93lVVL3EthPg4jWTsDo19f8ptrEgx
xBj1DoizaPzrcFKOb3cJbOoYvbArlUaNpSPMVYrAId6zSptIo/n2uPLTeWUw
yKsNDjlH41KeYKk4qhxe2VU6fnqMRt3XGfHvgsSwUPUxvymERtsajza1gxR0
ywPjuQE0uvR8sJSsrgSH2Nlz3nrSaGHofyBsiQwyzdaK7m2h0Sn7UEx7bzW0
aKIa/DbQSGRiH7P3D8DxzkzMzBoa5UEmKitVDey7XXjrjAWNXXnBAcK2hyC/
ciN8lgnrkXQmvVEOobA4oEaPxmitZU3f3VpoWZdf5jtFkJ+cX3K7sA4iDOJE
HzQEcSjWuDmlHlrNzyzf10vw6Q6X/dzoBjiiM35HX01wwG1M6n+8EXa0lPeI
mwgmT0/HigMfQX9HauzmaoL3/WZ7Jfs3QVWjrLZZRLCmdHBBh1czKBPC7FPy
CIbVrkLe+hYQ/rTOwO4awYRTe05csWuFqnCXWCWfoGvfWzPdpY8hiR8e6h5H
8I2Pv6jn42PIPW/K++ckwekDsl1OE09gzN/YuvwQwc7FsnWTR9qAE0m2uH5P
MMr9t/v8oTbwiDyv0+lL0K/zxqQqSAH+RZO2rm4EiyLSRI9VCsi+rz3X78z2
eRtG/by7HWyE63nJ9gSt+IWv39W1w+EXqR0m1gS3mtcHGn2thOEJ6LxmRlBZ
3O7ZV62E4q5wg+/mE/zj2rzJg1+owJ4jujGuQ9D7mSy7oEQFQwtcnyePU+h0
7LpehnUHhAeOxOoNUigwiuzbnN4Bq49b7C7tovDu3xXy64sYWMkTyEMVFJpu
cQwsTmTgqcj25nAdhcFHw9PKLjHgOFQZXsG65GaWUnqZgavW3o6JrN04Rh4N
VxlwSz/eQFhHy984v0pnQHyuUsOtpbBrW5qFSQEDaW5eX1U8pPCW+1TPiUcM
+HUfVSZUUzgSbW9xtpmBUlPdTC5rZ2FowMVWBox2C0IJa5Whsp2vYKBOLv1b
KqNQv1Uoz3/G9hTMpoarKPzBe2/us0EGFvFSI7iVFJbHJPe8fM9AVJHNBsKa
U/LIvF/DQEu/ZEZTQWHGJxsEo1oG4r7tTkpg3aIwTjCcYmDMxUYilVJoxtkm
X/gvA96nJBcTWId8fmbGdJoBYelODy7r6aSBk1YcNRywinqpkVDoLjcvs9VV
g2wvp0DKWjDmO2Kvr4ZlaSnHElj3Wl5a++UcNfzYtsqZy9qO+yBs8zw1tM+V
6BHW/wGjZVHn
        "]]},
      Annotation[#, "Charting`Private`Tag$4793#2"]& ], 
     TagBox[
      {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVzns0lHkcx3EpbRHSbVLo/J6Hsih0ZY98v12kdd9BWtTuREtLpXupc9Bl
tFbTnmEn6VRYJA4m65a2GZouLpG5eCbabGZEuWWolEX77B+f8z6v/z5kz0Hu
Xn09PT1fdv/3/pyKGCMBuHsE3WdFcPj6SKrJiAXEKhfG2LPmP34R90znAGnc
A207WMtDWzWlOjfQBCwrLGb9MbdxaZbOBxJ9kwLDphGc3ejpkqELh3vbPPIr
9QkKw/nb0nWx4Oza7L3fgKA6L89XqDsDVlYvRR2GBId40iznrwXwy2WX1zcW
EYwsNkqsjhLBebPa9GuE4DT5k05T0XWosW/h8BwIrkzMLVsqzoGkQU7gXBeC
fiPgmMfNB7X00ruxzQR9+u5LF20pBKkrbG3wI6j9IFthTUpA430iNiKU4Kf9
wtzATjGkH3jxYd1egoP0WpitLIPnLqc3jMQRtPQ8V3kqvxyK5nt29JwmaH5U
ZF4dVwl3+VcDcvkEZ3Rn8vt41bAze0WCt5CgXZ1Pq9q5BpKfdpnYXyfo3vWO
vmv7F3jeVO94X0DQyigkInqRBLYYBh3mlxN0zYlJUGik0HxhYihASpBIqrmL
+2uhr+AVbdBEUMabp7JW1cHvfw/f1bURfJkfGVrU+gAUVW6z6rtYD2cwGfUy
8LI3tYsaJBivo+u0pQ+BW2pc7P6JoCDtlrig8BH0d3i++TKdQhxIMmlKfwzz
OSXnP5tQ+Pxb9z1B8U/geH/m+3vmFPZuH60JOVIPMVEyi2gbCtOmppKqwxrg
3Sgn38eJwqrg6X5pIY1gYFvQu8SNwro7b03b/Jog+L1k4o4nhdEPl+PRdU9h
nXzakSQuhcknw49dcmyG/ODE7G92U7hF+2bxDPMWuNVn5+ywj8LX3JCyrskW
0HLC03uOUDgVIQlw/fgMxAP1pSkJFHYslKwaO9AKcxQ8h6gUCuO8rlYJBlph
fPd63koRhcEdN8dUPDmcnFg/Zp9NYXHslbIWlRycVkt+HC1i//kbxV34TgHx
pklnc6sotBYUdvc9UkDg5EEDwQMKN1s+DjPeqgSJMBN5LRQqSxS+WqkSImu9
/SfbKfzzmuFY1BoVXJ2ylcq7KfRvl+TcFqvgh+5NvZeHKXQ9fMMg06YNKjr4
cfx/KRQZH9RuzGiDbfu4zR4zaSz9fE92YwED0Te/1wyZ0cjZtDas5CIDS3pS
d7Za0Bh56Ocr5SkMZI87D+lZ0ijOzlLWpDJga6o+58x6u76xz5PfGNjgQkqF
rONlr91eZTAQmFJhEGxF40uPK1bzbjNwaVVnWfsyGv/wGu861sDAl+OOxlqK
xuF4J6szTQzwf1XlzKdpdCv6KfRsMwMmWadctrJWGSkVAjkDFg2yiDzWM5uL
ZLfaGXBdurMmyprGff678trfMnBYmhg1YENjZUJa1z/9DHxW2kxaLKdRX9xg
2TPIQOKbRqEv68y560UjOgYEZgslJayfyk2SjcYZKIq4veDQChoX63vIzCYY
WH3SrzCb9d7Vp79wphioSR0FBespYe8Ja3011FdsjFljS6OXzLLcboYa/Bs1
epGsRaOBw04z1cB0JovSWWvoFIcNs9Swa9TB4RFrx6Da6I2Gauj+SlH3gfV/
3bg+Ug==
        "]]},
      Annotation[#, "Charting`Private`Tag$4793#3"]& ], 
     TagBox[
      {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVx3840wkcwHEp/TA/ytPJrr7ffYt+cNVIFzp8PnFRblEil+nu/KiU1K7T
U5wnxFVPV9Q4SSrJb7HFEsqP3WpY0mbzXbnqGpHox8ZJ58nc7o/3835eiyMO
Be42NjIy2mLo/zea3Y5hpIPn3QqvqakpCrVXRs5ajCyCrJVDWSqDT0r/4j3W
rYTYygsOZQYrQuW9Ap07kIKXwYEGfyyULczXcSC5+vjNQj2Fc2S+rjm6MNhY
37Bz8ySF/LCTPlm6A/BYukbEn6BQXVS0ha9LhF7Nkn1Lxyh8H96c72SfDkd5
rV+Gv6EwqpKRXLc3GxLfQ0zUCwqnKVpfWGZfAR+V0+BVJYWrkgurFwoLIMlq
8OaHVgr9R4BdFFgM9nh47uxGCjlDjc3W3uWwQdpyd90tCvvGJMvtFlcBKTqd
mVdE4adYfuH2F0I4cMHOVJZL4TvbtTBHWQ0rWtPazDMoJHxTa+OLRRD8tm4p
M41CZlw2s45XC77xewTceApnvMo9ORReB6U/PEkWxVLoIObI1U4NEO9M6lQR
FHpqPtjWr7gH9T+tKGOEUEgyQiKjrZugcaziXPx3FLoVxCR19TaDc8L0eQKk
cHFTXaDNcAtYh7CeTaylUBJupbJTiSHG1tLHwoHC58VRoRXyP2H1Jsm4C2mw
NofOaZNArUrbnWNFYYLOVtwnuA9VW0cCxbMoTM8sEZaWP4Cv/Hhso08sxLcp
Fg+zpNCjuPHRrJeFTzZ7RgQltMJ8e5n16Q4Wvt402hDySxs4OMVL2bdZmKnX
p9Rx22GJjbxmzzUW3gme7p8ZIoNxgcBRdoqF4ltvLLv9H8KOBSdm5vFYGH1/
GcZ93QHZuz4zJ0NZeOpY2JFz7EdQEzR174w3C737Bm1mMDuh2qH8SskqFvYH
hlRrJjthvdxXvcaGhfrIpq1uHx9D/rKD+UNGLOz5omn1+EE5vOa6lzgNk8jz
u3Qn/a0cGF6ZHkVKEoN7ro2rwhUwdxZ/XmkjiZUHLlZ3qhSQfznVk1lKojiA
wfttWxeYaSYnas+TaJde/mroQRfsNKHG+hJI9CKkXPNvlZDWIzvuEUmisqpr
S1+zElyTosNNOCTWXDYd3+usgk7jqpSwdSQGPG0qKBOqYINLotNLkkS3w1dN
cpd2wx9+I+TobBKzzQ/1eeR0Q9wq7u64UQIF/96VXJ1PA1vM+WbJMwIXbFjL
rTpNQ4fzgP+PUgKjft5/UXSGhkbTPFv9AwKF1/OVDWdpEGi2fcozeJOxOaf1
PA38jMbrPfcJTJD0u7/MoWHncNY/wRICn2+8SFqV0TBQ4J3LaSHwht+E5kg7
DdOsrve7NRCoTXAkEx/SMDq4o+FJPYHuFXtCTzyiob/ZLOOowSqGsitdQUNb
7DHX23UEznxUISl5SkNGe8DvjncI3Bewq+jpGxoWpegdl4sIrE3K1Pw9TIPF
9yITaQ2BxsJ2YuAdDUbs/T1RBufOXZc9oqOh71l3akE1gR0Ki1OMCRrKXStp
4haBNsYbJfM+05BnGVlxT0jg7jW/Ti3Q03BuwCaZa7Ce//qonbEaeFlp9pcE
BPpJCJHDDDVExKzXuxicPbpd6zhTDUFe2i66isBe2zMrXWarwYdZXHLEYHZQ
S7SHqRpctNzE+Qb/BxFzS6s=
        "]]},
      Annotation[#, "Charting`Private`Tag$4793#4"]& ], 
     TagBox[
      {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVzns0lHkcx/ExoZiUrqZtPfObQ610odKWFt9vFGXdclm71LZEkZRWHZsc
arWybeSQcWldc4ttTIpUmmFHZdwyZjyj2mzIJqXMUKrN2Gf/+Jz3ef334Qcf
9g5ls1gsd2b/987s2ghOKjiUsEJ1WCwKx/I05+ZoPgeuc2ffTsZJ9x5HPVCv
gnO/bWy4xFge0DVQrbaD6MWGMS46FL4raV1aqHYDx1XVr1LZFBq0umzKVu+C
p/4fVKZ6FKbvSnK+oD4IptUpwq8MKVSVlrqnq+Mgc3ddYMxCCl8HSQrXrkgF
C8+7B8otKQy5wjlZv18AwqrweXuAQh35/b65gjwIokVCoQ+Fq0+W1CwVFUNd
Zi3rRjiFHhqwKvUug2mJ54hzPIVuI3cki50qYSS+PPn8BQoH30q/MOcLgT27
2DSqksL3keklPn0iMNJd59orpnDUzAYMFDVwOy1h5QclhaYuiXXHy65DYHJw
SdELCpccFSypj6oDC4/hBQNTFOo+y00aCaqHnIqVmx4v4KFlk1uXau0t+BSp
OxFowUOH/jdmNy0aQKclNyTTgYcUx39v2GIx2Iwp2vb58tC2OCKhe0AC3yUW
t0rCeMgX13tzXzYCv2pNvDyeh9Kg+UpzZRP8Ze8lO5DBwydlIQFVXX/C5lAr
WcNlxmPZdHaLFJoDrkrKJDyMVZs1DVY3g+PtFneukoepGeWiisq7ECzKS3Mc
4SG+OjWn7cI9OGo8K2JCy8PeHQ7BvrH3IaDAkCowIPh8+/gt/+gWaGON/VC4
kGCGVnuqPlAGdSaFh4cogjf8Znhk+LeC5r2wV9+SYNPVF3N7PNpg65a59hM2
BMOal+PRDe1gDJsjlwHBMz/tOpZi1QFrZjZPrnMl6DQ4zNVd0gnNp7kep30J
Dnn71/RPdcKRcHFB0fcEtXvFXrbvHkAUV/r1xXCCjxaJ10we6oLhuHRpbzTB
KNecG6mvuuBqVWOmJp6g36OCSWWQHMbP31zv9SvBKwezajqVcnB7PKPjeAbz
z5MT9cvObpgc+6MxIZ+geWrls5G73fBZAzkpqyDoaHov0GirAtJ2jue8uUZQ
Iex2H5QoYKmHSXW/mOC1i4aT+9crgbD000xkBD0fiosvi5QQE+fTtkJJ0PbH
fL3cZT3gLIzoTugjKDA6PGif3QOrXXqURcMEqz/cluYvpCGkMm9t4ThBky02
gcJkGhZJrQMGpgiGHDmQdf0sDU21iRbGWoKiokLFrXM0RFbQ7+wZb2cbud1P
o6E5JS4jh3GsdMjuaTYN0d+2tHtNE3yyLYuaf5kG+egekLD4eMn1Y/8xGQ0p
3PPmv8/g41isNRXXRoMtZ0AjY2xXtS/g5w4ahqZsmiYZKzmK7lQ5DXaDj3b7
6PJRv6NKWv6QhpdXlmcZ6vEx3HN36cMXNOxwEhsc1+djXUJG/98vaXi7YV5v
GWO2SGb6zygNRRYhZUrGucZfCjRqGt4bGTpZz+Rju3zOGc5HGsp7/eKeM+ay
t0nnfaLBp63CddEsPoauOzFtoqVh+s6/XCfG2vTnMeZsFXxzqag2n7Gr1PS6
pa4K2IKJxHbGgnGfMWt9FQiTXbw/Mh4wO7tq4ywVBJzIJRYGfLTybQyzN1SB
3qHR136M/wPcEz4f
        "]]},
      Annotation[#, "Charting`Private`Tag$4793#5"]& ], 
     TagBox[
      {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVx3dQkwcYgHGIFEcEqVbg+5KPQokbB62CVOR9Fa1KgQgyFNAeIsqyoOIx
qtY4OYu0BzFErIhIQEVDjIpgMRCCINOEhC+ip8hwMCVwjDqSpn8899zPYXe8
fyTDxMTEx9j/fzTzfiwzAzzCDDl6g4HC4csj6ZYjbHhf7uwgNvpM7YuEpzon
SEx84hlmtCpE2VWic4fzvWNpZXoKxwsaWHk6b5Cpt8458IXC6Q2bVgt1YWB/
3Xxh10cKM8PO/MTXxUH31oN+NWMUakUin0zdEYjN31KQ1k/hUHhlnvOiDHgm
+fHC9jYK99xmHi/bJwD/AMFQXhWFpqq6V7MEl+HKIq6f3y0Klx4vkLIk+eAV
42XYLKDQdwSWi/wLwRQlc8t5FHr3Paq09rwJ1rztSQmxFHaPKRZwHMSgH93Z
9WcghZP7Mwu2vZLA6Kfm+wvWUTjouBKmq6WwMf64xnwJhdSmk6UphfdAlHQ5
dJc1hUSigChLKIVnd2wGKAaFZj05Z/rCy2BfsKaOM8DGxXJvpdb5IZhlfmIW
aNno0fnBsXxhBRhcIy/FyNloxwyOiLKWQdMsp5UXi9nolh/7e2tXJRQd2bkK
s9noICvzt+2vgo4AFW8Zj42K8NkajkYOnOoSlwtxbHxZuCekWFkNtTlKF88g
o4eFtPCJAtxFvrgD2Ziqc5R3l9SAbIOr9N0SNmZkFUmu33wMudzd8Y/mshEH
eJaN/FpI/zDBZ5qy8dkWj90BqXXgLe9TyAdY+G7z6MPgQ08gWv+tRyXNwiy9
nlcWWg98ZaX9qmoWPgic4psV3ABsy3zfkWIWyu/0zmrzbYSko52nbQQsjKqZ
j4mrmqCD98e8+zwWnk0OO3x+eTOIdElWObEs9Ox+b2tGtEDyeEvERBAL3/gH
Szu/tAC19GRVxXoW6iNkW93Gn4L905SoeicWPp8rWzbxqxKczV8k+9qyMMHr
4oOMASXkXj+mIRksDHx+ZUITrgLydbrwl0ESb8dlS1s0KojaMhk5s51EOZeZ
cNqvFebYFR4zUZDIybjZ0/e4FRrPygxxYhLXU7WhFhvU0BlGNNkLSVSLW326
K9XQEKG66n6CxLuXZkzs+0EDVYbRDuV+ErntsvwbEg3Mmboj+lYwiW4Hc7/K
mdcGh64tDDXxJFFgEd+9VtgGRQcCgyqWkVjy7z+K3G9oWF1c83elLYk261aG
itNooFNyf15jRuKeAzHZ987RcIw/Ke6YQqLkap76YToN80v8Z58yejPDwrvu
LxqSe8zbmxgkpireuL8W0kBy4/fuMiXx5cZsu9k3aNjFQR5PT+A1r4+dh+tp
eNvSWVo3SeBw6gq7I400ZPSuIeOMdi/eG3KimQYXM8FRK6M1THVrhoqGNDev
DTsmCDRvLlYUtdOwqECq6hsjMJq7U9TeS8P+lJMDFqMElv6e1dnRT4M1/yVX
OkIgQ1JPvR2kQSZ2vRtkdI6Vi2BER4NVT3/KFR2BTSrLs8yPNNzxDZjqPEyg
LWOj4uvPNIREi2PaPhAY+f1vBhs9DYxT01pSjNZnvkviMLSwrbyCXz1EoJeC
urfYTAuf1daTe40WjG4bXmGuhYKhhFCm0V2O55xcp2nBZ3qjrGSQwOUBVVFr
Z2hh3HHedwFG/wd9gE2W
        "]]},
      Annotation[#, "Charting`Private`Tag$4793#6"]& ], 
     TagBox[
      {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV0Hs0lHkcBvAxSSEpbdH7zk+naCsRumw5mO+3q7Lul+OE3ZYUpVBoN6vt
Kq2tqUONS8el2aFkY1ZC1EhTyd0w3omSZSoRZRCyaN/94znP+fz3nGdpYLjH
Pi6Hw3Fm838/nHMvVFcA/Cm1swaHQ+Fg+tDFuUM8ONFjds2J9flnLyMa1eYw
+WrWqlTWct+m7gK1HfxbVem2VoPCUXENnaV2gon0DVlBXAq1axw2paj9YXQX
gWpNChP9z++4qj4En270xyZqU6jMznZOVMdCt/sf46YLKPwYUJFlvUoAXX79
Fu9WUBh0R/dUabAQagcCHR1sKdSQV73WF6bD7pCMhQ4uFFqcEhfSEhHMuDRl
rAqk0GUILLM9ciDZ5qj+kmMUOvU9rFi09TbsuKLDH0ugUPVZtsJ0aT6kNgbT
YZkUjh9OFHu+lsALYXvnuUIKB0zWg3ZLIVjPPtK9sYpC4nC2+HhOEURpkLqE
dgoXRwkXl0YUg7/qUlDsAIWab9LO9wWUwp7wZbY6XBrNKp2alNZl4Hy2bnzj
Qhr5XZ9M7q98AN6b00Y0zGg01vXZG7JICjPem2ce5NNoIwo92dxdAdcXtVpF
utO4VFrqYfThETh/yuIY7adRFmCgMFVUQp/rmRL/4zR25AT55jU9BpFv/F/2
AtaDKUzKcxl8dXZ3eyiiMUZtUqkqeAI7qq1evrpHoyDppuTW7adw6+M6cUoN
jdh/em7t1Wcwct3Ja6SDxhe7+IFeMVXwztrs7sdBGnt2Dpf5RD6HoSOr3eJm
8jBpevp0qV81vLfZoig34mGJ9wyXJJ8amMiLFQoseFj5d69+q0stSLRiZ3G2
8DDkybcYtaEO3Huv7JnvzcP4X/yjL1nWg96x6s/SAzzcqnpvpLm4Ae4mGEbO
OcHDtx4+hV1TDTAdb5Y5fpmH03ulbjajjRBkGaB9WszD9oXSNWNhTVD04x3f
3BIeRjimlgj6m2DJJtJ3uI6H3u2ZY4oAOUSlin5q7uThnUPJhQ0KOYSp+uNa
h9h9rroRce7NcFbp2xs1i6Cp4PabvqesPV+vK6IIbiHP/PS2tUD68bgHly0J
tuQ3O6sqWsD/gnpYexvBu9d1xoLXKUBrSaSBqQ9B1zapKFeigNo9RuHtoQRt
jmbMTFveCjErWwqtThIU6oWr7FNaoaHNI3t5IsGCL+WyjG8YsNsw2lqcQ9Bw
83q//AsMXDMqGOi5TzDoyMHkogQGUtOzMu3LCEpuZLWUXWQgfVmiexLrnVw9
p6orDIjNo+/xywnGyN7a/ZPCQBHanrj2gGDH9mRjg1wGmkOq5mytIPin40RX
dDUD+vc7V2c8ITgYY2UcW8vAAr68Y5i1Xd5+3zP1DBjKHl/e9ZSgQrelWSBn
wLg+e3iEtVZ9nuxmGwNrukLLv68ieMD1h+y2XgactMcdv1QTLD6Z1NX5gQE3
Qe+kSw1BrqSavBtgwGvBy3wx67R53wmH1Az4EamBWy3BOvnceN0JBkKtz7Xn
1BE04m6XzZ9kIKw4+uIk631rf/1qOM3AUdtgvkc9wenEnp9NuUqI2e4ommLt
KCNFZppK+K3G1suzgf132HPQSksJZ1wttHJZd5skmG+crYQ4hXHpNGtLr0ch
9jpK+H33vINejQT/A6nnRfU=
        "]]},
      Annotation[#, "Charting`Private`Tag$4793#7"]& ], 
     TagBox[
      {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV0Hs0lHkcBvAaogyKtt/7vhs2oW11E7Hale+3qGTpoovNpVyTyqJyaunK
WW1Wc1qEapXKqIiZ3LIKTTMhuc6Md7ocbUatiDKckF1j3/3jOc/5/PecxzIk
2iecN2XKFG8u/3e1Yfl+vgBcdYxLtJOTDA7mDKUaD5lBEt2xr5Rzct3LmFbN
YtC1GmP3cG73a1OLNC4wzdlV1KxlcCSvcW6uxgv0Qhp3X55gcEbjeudsTQAY
VKgfOv3DYFpA8roMzQEw2TU7KWqEQZVQ6J2mOQYWxYf1X/Yz+CG4Nnf5NwL4
Km+2nHnGYFgR/1RlRCY4muaUV8oYnNpe/2pmZg7czAruq7zL4JJTeSVzxddh
4iCvyyyHwY1DsEzokw+RdecGX59l0Kuvupa4FUBV9CfJ9DgGuz9Jv7a2LIYI
u+w3vwcxOBaVlrf1lRgWRtrMS/BmcMBqBcxQlEDrqMC8wZlB8/VJFT/nl0Gq
Vu0QZ8MgcziTqYypgDyzg5eTTBnUfXMpuS+4Eq6d75R9mqDRVuLVplpeBaXH
HPQb+mh07fpo9efCB1BYE87XdtBowfcN3UtqYIJSBF2Q0Ljy+v6TcnUthPfa
tqYW02hZU+lDv38IpbN2T/ZcpFEabKq0VkqAiI973EimsTM/zK+w7RHsEh7d
+iiW82A2m90ghaklxaI1gTTGa6wk3SIZVDm1Wlt50ihIvym+VfAYfjRp8o9w
pBH7Txs/zagDw7DSQv58Gp9tcA3ZFl8PX7Z0eJnMpLHHY7jK91ADGAuUovhx
CtO12tOV/k+Arqte5N5D4b3tOhvTfRtBb1tSZKycQsnd3pkdG5/C5s9JY5PV
FO6VLcDDjk0gItG5HwooPHM0IO7csmYYPutksDqTQrfud7Qu0wLece9ShxMp
fOvjW9I10QK8ox1B+jEUakNrNq8caYU/2q6MnPCn8MWcmqWjP7WB1zUf4Q4P
CmM8L94T9LdBV716TpoDhdtfXB1VBrdD6p7Aq0vmUVh0IKukRdkOaWaz422N
uH2b+DG/bJHD8YVC8tsYQWtBwZu+x5zvWDb98JbgGvM6fyN3BYQmx7vFtBFU
FMu9u2sVkHfE2HDkPsHSywajEQ5KGH+dOvDyFsFNz2uu3xYrwTG357xNBsGV
B69Mu2TTAcmqxd6tpwhmGkV3r8ruAPsFRX4vogiKPt+XXvmCBVnjDNsNOwlS
q1f4F//Kwv6ezab0OoJhsfuyylJYiAjZHfRoLUHxtVxFVSoLoZ1RxQc4e/CM
vOrPsxCgSPGUuBOMl751eZ3NgletLHGfG8HOtVkWprdZWJrlPPwACd7wHO+K
e8KCZt08ZfD3BAfj7SyOPWVhQLJ0viFnl8I9fonNLPS6rIqp+I6gkq+QC9pZ
UNv7GfI56zUXSm8+Z0FukeFe5kwwclOg8HkvC2Uj+uV6TgQrTqZ3/fWeBXEs
0bnrSJAnfmL+9wALd/qtt/hzvjTLKXNIw4JQvXpAtIJgU7vxGf44CxdaEmx2
OhCkeWulJv+ykLYh5ZAO53D7hElKy4JAli0psieoTes5Ys1TQXJVeSCPs6fU
vMxWVwWJjrLCO8u5f4e3DtrpqeCEWP55B2e1Vcrib6erIGFR1/qpnJdte7h3
lYEKjuR/vFBoR/A/B/BAdw==
        "]]},
      Annotation[#, "Charting`Private`Tag$4793#8"]& ]}, {}}, {InsetBox[
     StyleBox[
      TemplateBox[{SubscriptBox["10", "1"]},
       "Ket"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontWeight->Bold,
      FontColor->GrayLevel[0]], {0.015, 9.816227766016837}], InsetBox[
     StyleBox[
      TemplateBox[{SubscriptBox["10", 
         RowBox[{"-", "1"}]]},
       "Ket"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontWeight->Bold,
      FontColor->GrayLevel[0]], {0.015, 9.183772233983163}], InsetBox[
     StyleBox[
      TemplateBox[{SubscriptBox["9", "1"]},
       "Ket"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontWeight->Bold,
      FontColor->GrayLevel[0]], {0.015, 8.8}], InsetBox[
     StyleBox[
      TemplateBox[{SubscriptBox["9", 
         RowBox[{"-", "1"}]]},
       "Ket"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontWeight->Bold,
      FontColor->GrayLevel[0]], {0.015, 8.2}], InsetBox[
     StyleBox[
      TemplateBox[{SubscriptBox["8", "1"]},
       "Ket"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontWeight->Bold,
      FontColor->GrayLevel[0]], {0.015, 7.782842712474619}], InsetBox[
     StyleBox[
      TemplateBox[{SubscriptBox["8", 
         RowBox[{"-", "1"}]]},
       "Ket"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontWeight->Bold,
      FontColor->GrayLevel[0]], {0.015, 7.217157287525381}], InsetBox[
     StyleBox[
      TemplateBox[{SubscriptBox["7", "1"]},
       "Ket"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontWeight->Bold,
      FontColor->GrayLevel[0]], {0.015, 6.764575131106459}], InsetBox[
     StyleBox[
      TemplateBox[{SubscriptBox["7", 
         RowBox[{"-", "1"}]]},
       "Ket"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontWeight->Bold,
      FontColor->GrayLevel[0]], {0.015, 6.235424868893541}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 5.54752954745492},
  DisplayFunction->Identity,
  Epilog->{
    PointSize[Large], {
     GrayLevel[0], 
     PointBox[{0.165, 9}]}},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"E\"", TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(g\\), \\(R\\)]\\)/\\!\\(\\*SubscriptBox[\\(\
\[Omega]\\), \\(c\\)]\\)\"", TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0]],
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{6., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {7., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {8., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {9., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {10., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {5., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.08, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.06, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.04, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.02, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.02, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.04, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.06, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.08, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.12, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.14, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.16, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.18, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.22, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.24, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.26, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.28, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.32, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.34, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.36, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.38, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  FrameTicksStyle->Directive[
    GrayLevel[0], 12],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[
    GrayLevel[0], 15],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.36}, {5.54752954745492, 10.638419934427557`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic},
  TicksStyle->Directive[
    GrayLevel[0], 
    Thickness[Large], 15]]], "Output",
 CellChangeTimes->{{3.8133176876552978`*^9, 3.8133177032557564`*^9}, {
   3.8133177373626413`*^9, 3.813317781950909*^9}, {3.813317831718182*^9, 
   3.8133178427619047`*^9}, {3.813317940069574*^9, 3.8133179534840326`*^9}, {
   3.8133180018181744`*^9, 3.8133180109177675`*^9}, {3.813318052376171*^9, 
   3.813318107322235*^9}, {3.8133182238435965`*^9, 3.8133182782002773`*^9}, {
   3.818826873263584*^9, 3.8188269321377287`*^9}, 3.8188271817853327`*^9, {
   3.8188272252614565`*^9, 3.8188272562723837`*^9}, 3.8188273808297777`*^9, 
   3.818827420465769*^9, {3.8188274975518217`*^9, 3.8188275053815594`*^9}, 
   3.81882753801117*^9, {3.8188275753926373`*^9, 3.818827662976272*^9}, 
   3.8188277262424583`*^9, 3.8188282243025455`*^9, {3.818828374565898*^9, 
   3.818828422892067*^9}, {3.8188424642458906`*^9, 3.818842524364521*^9}, {
   3.818842584796872*^9, 3.818842604017131*^9}, {3.81884263545475*^9, 
   3.8188426451762676`*^9}, {3.818842837888013*^9, 3.8188428718274727`*^9}},
 CellLabel->
  "Out[145]=",ExpressionUUID->"80814598-9134-4d25-aaee-fb7df7df75ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]1", "=", "1.2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cross", "=", 
   RowBox[{"{", 
    RowBox[{"Black", ",", 
     RowBox[{"Point", "[", 
      RowBox[{"{", 
       RowBox[{"0.194", ",", "10.77"}], "}"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"{", 
   RowBox[{"plot\[Epsilon]", ",", "label\[Epsilon]"}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8133181674386387`*^9, 3.8133182115149546`*^9}, 
   3.8133182510190153`*^9, {3.813318281888255*^9, 3.813318312096955*^9}, {
   3.818826960737502*^9, 3.8188269916629505`*^9}, 3.818827035941778*^9, {
   3.8188270983058615`*^9, 3.818827098656578*^9}, {3.8188426214406247`*^9, 
   3.8188426232529807`*^9}},ExpressionUUID->"453fa7b9-882a-43b3-9866-\
0c0d4e9b1002"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV1Hk4lUscB3AJZY+sWSL0vqcrkq0Fv4lkCVlTyM2SrXIILSJLp1O5Om7U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        "]]},
      Annotation[#, "Charting`Private`Tag$29122#1"]& ], 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV1Hk01VsbB/CiFJJuMkd5/c4vJGMa8ex03GNOiAyVKUIhGV4UxckUB+EY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        "]]},
      Annotation[#, "Charting`Private`Tag$29122#2"]& ], 
     TagBox[
      {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV1Hk0lesXB3AdUiiVMlWUn/d9E0LSpNjPlSFFCWVIylBSOFK6cZEOUaoj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        "]]},
      Annotation[#, "Charting`Private`Tag$29122#3"]& ], 
     TagBox[
      {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV1Hk01XkUAPDmhUJKZF/K7/fUS7ZHirHcbyKRLa9GWcoaUQhpWhihR8Y8
EyUZhIgoXqEkWXot9mz9RKeyLyXxUsrkzXzdc+655/PfPffce9W8gp18acuW
LYvHuVQfr6oMFOeAGVN/KehoJouftJqvDEzn5g1LZj9/E/JyVhMWt1ya1MMW
W3+9bU+lAXAZCX8tudOlY6hs1gRapbmrlmzbsuynqJw5bF4u5sfE1jl6TcSk
0hKmXa9m6mJLrdBbG8Syhtiug3d0sL/lNyvlzNrC2QDWNW3sY7lM6UkrR4iO
YHtoYR+aiZSnyTmBcfpXmia2IzSrKI2xYHv9jWgNbHOOLLm1cj/Ua13uY2Bv
fevFsItzBl5Qs8Qm7I2aZVpHWAeh4LCNijq2aLOVYfqsGwisDds3YC/IXza9
W38I5GPLglWX+tEPURu18oCvH2KmlLAnYmo2CmS9IE953++y2J7FXrcSBV7g
lOIeL43d37lSU27MG8Q4/ScksVs27GfqVvqC5yPrPlFsi93/ltdkHgGXRevf
RLBrgnO3Wcf5QeRoXykNu7T2k7EX6ygkrWzkL+jRUYobe9fl2WPw7UrT80ls
sTjNpg19x6GDr6s2ih1b0rXnTn0QHNoZ5DyA/WtkMmPYKgToB1KdKWzN1jda
P2VDoXRLeWE99sR77eAniaFwljY3WI1d8OU8N0EQCiwj7+8V2KpKDH2ZsTBQ
0RE8LMKWDAg31K48CUVfOJc42K2RL07PMSLgYuat0njsi5cUH1VnRsBBe7ei
aGzaw3pTq7hTEBHPY4Ziz62Q2OnBOg3GbsbZLOzeggK7lNlz8FLk9sc12I5i
Jy/JBEfCpQOF60SwG4MsXqVPRYLjne0yP5l0VLV92O36eBQ4KIdnjWO3+khu
o4KioS3sa2sN9u1vdpbDPjFwRbX98WHsiSKD8fwbMfDSJimQhU13Vbl4ZCgG
gm1D+buwM+umWicPx8InLzJJCzsp4c99My5xwIpT53/XpaPjik3ei45sEDZ6
mJuAXdzKFa5LZgPom30+jT0WlV4Y3c6GJ/kP5QKxDw37fVxuGw+GjNULttj2
t0XCxKwS4JkJZ8UabG0zixg500SotwvwTNKho2nPuhzmZg442P/kH9Omo64G
k+xmbw70BbxRc8WuVKv+xzubA8p68/rW2OcGK9KuSCeD9bQTTR1b1LM46cdi
Mvgo5ti80cL3w7Wp8Zj8G3L123LNsbXLDIoYtSnQ6vhOc3ELHfncEY+u8kuD
DaIKtZs20xE/i/32RFwafLboXS2JfZ7zi/GW3DQwGI2y+c6go+zg+a9Z/Wmw
WXgqphH7NXM4MNbuKjCExhb8sPfcr3a210+HuQEv5Rub6Eiv7qjOiOAaVPXJ
NottpKNfOl+8W5OWBRO+SRX5BB1pReffU+LmQS5fNO+0Ip4PH3QKnG7CfFUG
TVEK/4cPj+tkdxaD5Ja5/SEr6Wj4K28TXa0Unos0pMQJSPT9eEo+6x0XHIoY
zT/mSPSJ3Aqi3fcg1GGXhM8HEqlYxd4/fbMCxhfL1/02QCKF8DSFqpD7oLx2
VsqFIpHQSAb7g2cVuJ94dcGvhUQaDbYdvcxq0DHqNFJsIJHZ4GfyIaMGNNJr
S95UkkhV3NnbX7YW2t+u0m0oJpFRXuAfXUN1EEEc+3gwh0RqtVVO8h/r4dyD
1O/CV0jE85Tqofc0gJ4DjwhIJNHbmz4uJR1PQFyjoW8oCnsmnUpv5IF0t/v4
xTASnZklG4bLnoLqhW3EtD+JOKmF3KLiZxDYOmjg704iNHV+dcvl5xAbbhme
60Si19ZmXvvOvICxmVPrJXaTaHz3l2rnsEb4k5MJySYkShUIzle5NgG/9+nT
LiaJHuxfbp/q3AwvhoTfa24kUcPdyTWv7FugX8I/r1qRRP5PN6Jwg1awHpy2
E5ckUfzvbif/0mmDR0m2vFAhEu0cnpAXUmgHZ5FbTVk/CDTq5HxvcLEdPGYP
dCxOE0jgXeto9O0lHHZUrgofJlC/TK32fFAHnA2TF+K+JlCIzbUHnKkO2HZ8
hyatjUD7+6/P93h2wqqQeSWFJwS6c+zqvfaeTlB9bVfj+4BADQ7iIRf2dkH5
SJBpUwmB6JzikQ/PuiC9Yf1Kfg6BzFWeu0pYdEPHcbMS5hUCdZd22Q3XdUMK
O/DXwosEKv9HbN5PvweSTcN+H4oikENfbd4tbg/YPPBI2hpGIKPQbOEM9VeQ
cXsyytafQGkSwcOm6a8gRWfkcYY7gcp+POJlr6NARWqo7b+9BJLbsdW1NIGC
rHulAg0rAvmcCLhakUjBmWCvnIVdBOLm5nRXJ1HAsltl3oy9myZh++JvCuIj
zC8cxT7DGzUZSKfgZKOheJElgd5aXlWVukVBYrmDjLoFgW7YLAyebKIgos6Q
WL+DQDNndFXPtVDAya98Mo0IZFJyxCWmjQL1RYZ3LXaPeHcXp5OCEakvN9yx
RdpKeIV9FNDkZNQzgUBHHdwL+iYpyL6boq5gRqD7f6QOvv9IweZ/Tz2bMCUQ
jdukMvaJAuUBlm8VdobktjT+LAUK7M/5ztitnavjxRcoMI2/T6aZEEieZslb
+5PC++bI88X21Tv7n5yAggzRIS8DbEHK+Ck6rRfe753I7TEmkA1PpUJDqBcc
2e478rHTvrBmdEV6ISGsaSAMe4hM1Ny+shf4SprRO7F19tX7m4r1wuL5C+ul
sf8HLJO3Uw==
        "]]},
      Annotation[#, "Charting`Private`Tag$29122#4"]& ], 
     TagBox[
      {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV1Hk01V0XB3AkY6R6Q8NVfr+bJJExCvu8hmTOlEJes4RIqAxPQpK4plw3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        "]]},
      Annotation[#, "Charting`Private`Tag$29122#5"]& ], 
     TagBox[
      {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwd1Hk41F0bB3BN5QlZUiFifr+XihKJEqn7hB5LdvUqPGqsKRlZWmQL2SoK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        "]]},
      Annotation[#, "Charting`Private`Tag$29122#6"]& ], 
     TagBox[
      {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV1Hk01dsXAHDRU0hJhYj7/f6o5BmSqV7YpyRDKNNPDw2mUBlSEmUWkm49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        "]]},
      Annotation[#, "Charting`Private`Tag$29122#7"]& ], 
     TagBox[
      {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV1Hk01tkfB3DUqEihLPV9nm8ZNCrZSyZ8biTZZRkNRfYlu7QoY38q/CT0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        "]]},
      Annotation[#, "Charting`Private`Tag$29122#8"]& ]}, {}}, {InsetBox[
     StyleBox[
      TemplateBox[{SubscriptBox["10", "1"]},
       "Ket"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontWeight->Bold,
      FontColor->GrayLevel[0]], {0.015, 11.73166247903554}], InsetBox[
     StyleBox[
      TemplateBox[{SubscriptBox["10", 
         RowBox[{"-", "1"}]]},
       "Ket"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontWeight->Bold,
      FontColor->GrayLevel[0]], {0.015, 11.06833752096446}], InsetBox[
     StyleBox[
      TemplateBox[{SubscriptBox["9", "1"]},
       "Ket"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontWeight->Bold,
      FontColor->GrayLevel[0]], {0.015, 10.516227766016836}], InsetBox[
     StyleBox[
      TemplateBox[{SubscriptBox["9", 
         RowBox[{"-", "1"}]]},
       "Ket"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontWeight->Bold,
      FontColor->GrayLevel[0]], {0.015, 9.883772233983162}], InsetBox[
     StyleBox[
      TemplateBox[{SubscriptBox["8", "1"]},
       "Ket"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontWeight->Bold,
      FontColor->GrayLevel[0]], {0.015, 9.3}], InsetBox[
     StyleBox[
      TemplateBox[{SubscriptBox["8", 
         RowBox[{"-", "1"}]]},
       "Ket"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontWeight->Bold,
      FontColor->GrayLevel[0]], {0.015, 8.7}], InsetBox[
     StyleBox[
      TemplateBox[{SubscriptBox["7", "1"]},
       "Ket"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontWeight->Bold,
      FontColor->GrayLevel[0]], {0.015, 8.08284271247462}], InsetBox[
     StyleBox[
      TemplateBox[{SubscriptBox["7", 
         RowBox[{"-", "1"}]]},
       "Ket"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontWeight->Bold,
      FontColor->GrayLevel[0]], {0.015, 7.5171572875253805}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 6.842294427826888},
  DisplayFunction->Identity,
  Epilog->{
    PointSize[Large], {
     GrayLevel[0], 
     PointBox[{0.194, 10.77}]}},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"E\"", TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(g\\), \\(R\\)]\\)/\\!\\(\\*SubscriptBox[\\(\
\[Omega]\\), \\(c\\)]\\)\"", TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0]],
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{7., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {8., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {9., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {10., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {11., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {12., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {12.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {12.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {12.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {12.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.08, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.06, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.04, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.02, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.02, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.04, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.06, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.08, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.12, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.14, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.16, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.18, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.22, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.24, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.26, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.28, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.32, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.34, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.36, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.38, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  FrameTicksStyle->Directive[
    GrayLevel[0], 12],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[
    GrayLevel[0], 15],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.36}, {6.842294427826888, 12.54280354702899}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic},
  TicksStyle->Directive[
    GrayLevel[0], 
    Thickness[Large], 15]]], "Output",
 CellChangeTimes->{
  3.8133176216134634`*^9, {3.81331765267101*^9, 3.813317689422958*^9}, {
   3.8133177385075417`*^9, 3.8133177559692345`*^9}, {3.813318175642783*^9, 
   3.8133182513573136`*^9}, {3.8133182838193893`*^9, 
   3.8133183124879456`*^9}, {3.81882695182518*^9, 3.818826992718253*^9}, 
   3.818827036412217*^9, 3.818827099125924*^9, 3.8188276388902793`*^9, 
   3.81882769499209*^9, 3.818827729933044*^9, 3.8188278654114666`*^9, 
   3.8188282252376213`*^9, 3.8188284775627885`*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"85a743e5-4d3c-46a6-9fd0-4175d91d6d8b"]
}, Open  ]],

Cell["\<\
In the following plot we show the region of validity of our calculation\
\>", "Text",
 CellChangeTimes->{{3.813311570388586*^9, 
  3.8133115963198223`*^9}},ExpressionUUID->"eb83ccdd-dae6-4678-a53d-\
4a72934fd79f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Omega]1", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.813318637205702*^9, 3.813318643839732*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"5ab9e66a-4b93-432a-b2b2-e507892cab57"],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "10"}], ";"}]], "Input",
 CellChangeTimes->{{3.818842710693609*^9, 3.8188427119205947`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"3ab580d4-e7d5-4288-b5ec-ace2ff04ecb2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"punti", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"Point", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           SqrtBox[
            RowBox[{"19", "-", 
             RowBox[{"6", " ", 
              SqrtBox["10"]}]}]]}], "}"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"Point", "[", 
         RowBox[{"{", 
          RowBox[{"\[Omega]1", ",", 
           RowBox[{
            FractionBox["9", "10"], " ", 
            SqrtBox[
             RowBox[{"19", "-", 
              RowBox[{"6", " ", 
               SqrtBox["10"]}]}]]}]}], "}"}], "]"}]}], "}"}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "explain", " ", "the", " ", "validity", " ", "of", " ", "the", " ", 
    "formula", " ", "in", " ", "the", " ", "position", " ", "of", " ", 
    "resonance"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"val", "=", 
  RowBox[{"Text", "[", 
   RowBox[{
    RowBox[{"Style", "[", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[SuperscriptBox[\(E\), \(-\)], \
\(10\)]\)-\!\(\*SubscriptBox[SuperscriptBox[\(E\), \(+\)], \
\(9\)]\)=\!\(\*FractionBox[\(\*SubscriptBox[SuperscriptBox[\(E\), \(-\)], \
\(10\)] - \*SubscriptBox[SuperscriptBox[\(E\), \(+\)], \(9\)]\), \
\(10\)]\)\>\"", ",", 
      RowBox[{"FontSize", "\[Rule]", "fontsize"}], ",", "Black"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"1.28", ",", "0.10"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gr", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Epsilon]", "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "i", ",", "gr", ",", "\[Omega]1"}], 
           "]"}], "\[Equal]", " ", 
          RowBox[{"\[Epsilon]", "[", 
           RowBox[{"1", ",", 
            RowBox[{"i", "-", "1"}], ",", "gr", ",", "\[Omega]1"}], "]"}]}], 
         ",", "gr"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ",", 
     RowBox[{"gr", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "i", ",", "0", ",", "\[Omega]1"}], 
             "]"}], "-", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"1", ",", 
              RowBox[{"i", "-", "1"}], ",", "0", ",", "\[Omega]1"}], "]"}]}], 
           "10"], "\[Equal]", " ", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "i", ",", "gr", ",", "\[Omega]1"}], 
            "]"}], "-", 
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"1", ",", 
             RowBox[{"i", "-", "1"}], ",", "gr", ",", "\[Omega]1"}], 
            "]"}]}]}], ",", "gr"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Omega]1", ",", ".2", ",", "1.8"}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{"Black", ",", "Blue"}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[Omega]/\!\(\*SubscriptBox[\(\[Omega]\), \(c\)]\)\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(g\), \
\(R\)]\)/\!\(\*SubscriptBox[\(\[Omega]\), \(c\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PointSize", "[", "Large", "]"}], ",", "punti", ",", "val"}], 
     "}"}]}], ",", 
   RowBox[{"Filling", "\[Rule]", "Bottom"}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "Black", "]"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "15"}], "]"}]}], ",", 
   RowBox[{"TicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "Thick", ",", "15"}], "]"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "12"}], "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8133131419401717`*^9, 3.8133131946407185`*^9}, {
  3.813313244093174*^9, 3.8133132674555726`*^9}, {3.8133133223741655`*^9, 
  3.813313341292525*^9}, {3.8133137750058303`*^9, 3.8133138401557107`*^9}, {
  3.813314108302833*^9, 3.81331410841613*^9}, {3.8133145855190325`*^9, 
  3.8133145910914545`*^9}, {3.8133146460522966`*^9, 3.813314646226314*^9}, {
  3.813318366378125*^9, 3.81331842488601*^9}, {3.8133185135066986`*^9, 
  3.8133185954173903`*^9}, {3.813318655306342*^9, 3.8133187694511385`*^9}, {
  3.8133188178074856`*^9, 3.813318857920303*^9}, {3.8133189072109585`*^9, 
  3.8133189478219976`*^9}, {3.8133446050972023`*^9, 3.813344654110114*^9}, {
  3.813344686397725*^9, 3.8133448041730785`*^9}, {3.8133453691550517`*^9, 
  3.813345373967154*^9}, {3.818828640255128*^9, 3.8188287449650707`*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"5ab13772-89a6-4cd3-813d-c5a6046d0a1c"],

Cell[BoxData[
 RowBox[{"Text", "[", 
  RowBox[{
   StyleBox["\<\"\\!\\(\\*SubscriptBox[SuperscriptBox[\\(E\\), \\(-\\)], \
\\(10\\)]\\)-\\!\\(\\*SubscriptBox[SuperscriptBox[\\(E\\), \\(+\\)], \\(9\\)]\
\\)=\\!\\(\\*FractionBox[\\(\\*SubscriptBox[SuperscriptBox[\\(E\\), \\(-\\)], \
\\(10\\)] - \\*SubscriptBox[SuperscriptBox[\\(E\\), \\(+\\)], \\(9\\)]\\), \
\\(10\\)]\\)\"\>",
    StripOnInput->False,
    LineColor->GrayLevel[0],
    FrontFaceColor->GrayLevel[0],
    BackFaceColor->GrayLevel[0],
    GraphicsColor->GrayLevel[0],
    FontSize->10,
    FontColor->GrayLevel[0]], ",", 
   RowBox[{"{", 
    RowBox[{"1.28`", ",", "0.1`"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.813313196012213*^9, {3.8133132456371365`*^9, 3.8133132679065704`*^9}, {
   3.813313327373519*^9, 3.8133133445501122`*^9}, 3.8133138423373623`*^9, 
   3.8133141095036507`*^9, 3.8133145919374533`*^9, 3.8133146481361113`*^9, {
   3.813318380864482*^9, 3.8133184031213484`*^9}, {3.813318689033393*^9, 
   3.813318702587715*^9}, {3.8133187326581326`*^9, 3.8133187709852695`*^9}, {
   3.813318827219946*^9, 3.813318859259872*^9}, 3.813344582806782*^9, {
   3.813344763905813*^9, 3.813344804558086*^9}, 3.8133453746623325`*^9, 
   3.8188282300731306`*^9, {3.8188285941596975`*^9, 3.818828604532647*^9}, {
   3.8188286783320036`*^9, 3.8188287455772285`*^9}, {3.81884270034275*^9, 
   3.818842713212529*^9}},
 CellLabel->
  "Out[114]=",ExpressionUUID->"1ed08ef3-1d79-4bba-8bc4-aacaeab0d3ce"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJyF1nkw1d0fB3BSUpakRdas9RAlojzJR4snCeEhe6iEQklkLWXJ/khCyr7d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    "], {{{}, 
      {GrayLevel[0], Opacity[0.2], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{107, 225, 226, 40, 111, 93, 108, 78, 90, 105, 64, 75, 88,
          103, 53, 61, 72, 85, 100, 45, 50, 58, 69, 82, 97, 39, 38, 37, 36, 
         35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 
         18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 44, 49, 57, 68,
          81, 96, 3, 43, 48, 56, 67, 80, 95, 2, 52, 60, 71, 84, 99, 42, 47, 
         55, 66, 79, 94, 1, 63, 74, 87, 102, 51, 59, 70, 83, 98, 41, 77, 89, 
         104, 62, 91, 106, 73, 109, 86, 101, 46, 110, 92}}]]}, {}, 
      {RGBColor[0, 0, 1], Opacity[0.2], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{218, 223, 224, 151, 222, 204, 219, 189, 201, 216, 175, 
         186, 199, 214, 164, 172, 183, 196, 211, 156, 161, 169, 180, 193, 208,
          150, 149, 148, 147, 146, 145, 144, 143, 142, 141, 140, 139, 138, 
         137, 136, 135, 134, 133, 132, 131, 130, 129, 128, 127, 126, 125, 124,
          123, 122, 121, 120, 119, 118, 117, 116, 115, 155, 160, 168, 179, 
         192, 207, 114, 154, 159, 167, 178, 191, 206, 113, 163, 171, 182, 195,
          210, 153, 158, 166, 177, 190, 205, 112, 174, 185, 198, 213, 162, 
         170, 181, 194, 209, 152, 188, 200, 215, 173, 202, 217, 184, 220, 197,
          212, 157, 221, 203}}]]}, {}, {}, {}, {}, {}, {}}, {{}, {}, 
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[{107, 92, 110, 46, 101, 86, 109, 73, 106, 91, 62, 104, 89, 77,
          41, 98, 83, 70, 59, 51, 102, 87, 74, 63, 1, 94, 79, 66, 55, 47, 42, 
         99, 84, 71, 60, 52, 2, 95, 80, 67, 56, 48, 43, 3, 96, 81, 68, 57, 49,
          44, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 
         21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 
         38, 39, 97, 82, 69, 58, 50, 45, 100, 85, 72, 61, 53, 103, 88, 75, 64,
          105, 90, 78, 108, 93, 111, 40}]},
       Annotation[#, "Charting`Private`Tag$3535#1"]& ], 
      TagBox[
       {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[{218, 203, 221, 157, 212, 197, 220, 184, 217, 202, 173, 215, 
         200, 188, 152, 209, 194, 181, 170, 162, 213, 198, 185, 174, 112, 205,
          190, 177, 166, 158, 153, 210, 195, 182, 171, 163, 113, 206, 191, 
         178, 167, 159, 154, 114, 207, 192, 179, 168, 160, 155, 115, 116, 117,
          118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 
         131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144,
          145, 146, 147, 148, 149, 150, 208, 193, 180, 169, 161, 156, 211, 
         196, 183, 172, 164, 214, 199, 186, 175, 216, 201, 189, 219, 204, 222,
          151}]},
       Annotation[#, "Charting`Private`Tag$3535#2"]& ]}}], {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.2, 0},
  DisplayFunction->Identity,
  Epilog->{
    PointSize[Large], {{
      GrayLevel[0], 
      PointBox[
       NCache[{1, (19 - 6 10^Rational[1, 2])^Rational[1, 2]}, {
        1, 0.16227766016837855`}]]}, {
      RGBColor[0, 0, 1], 
      PointBox[
       NCache[{
        1., Rational[9, 10] (19 - 6 10^Rational[1, 2])^Rational[1, 2]}, {1., 
        0.1460498941515407}]]}}, 
    InsetBox[
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[SuperscriptBox[\\(E\\), \\(-\\)], \
\\(10\\)]\\)-\\!\\(\\*SubscriptBox[SuperscriptBox[\\(E\\), \\(+\\)], \\(9\\)]\
\\)=\\!\\(\\*FractionBox[\\(\\*SubscriptBox[SuperscriptBox[\\(E\\), \\(-\\)], \
\\(10\\)] - \\*SubscriptBox[SuperscriptBox[\\(E\\), \\(+\\)], \\(9\\)]\\), \
\\(10\\)]\\)\"", FontSize -> 10, 
       GrayLevel[0], StripOnInput -> False], TraditionalForm], {1.28, 0.1}]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(g\\), \\(R\\)]\\)/\\!\\(\\*SubscriptBox[\\(\
\[Omega]\\), \\(c\\)]\\)\"", TraditionalForm], None}, {
     FormBox[
     "\"\[Omega]/\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(c\\)]\\)\"", 
      TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0]],
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.05, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.15, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.25, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.05, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.04, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.03, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.02, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.01, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.01, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.02, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.03, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.04, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.06, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.07, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.08, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.09, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.11, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.12, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.13, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.14, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.16, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.17, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.18, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.19, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.21, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.22, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.23, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.24, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.26, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.27, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.28, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.29, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{0.25, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.75, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1.25, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1.75, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.05, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.15, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.35, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.45, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.55, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.65, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.85, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.95, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.05, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.15, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.35, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.45, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.55, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.65, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.85, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.95, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  FrameTicksStyle->Directive[
    GrayLevel[0], 12],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[
    GrayLevel[0], 15],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}, "AxesInFront" -> True},
  PlotRange->{{0.2, 1.8}, {0., 0.26164693124113847`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic},
  TicksStyle->Directive[
    GrayLevel[0], 
    Thickness[Large], 15]]], "Output",
 CellChangeTimes->{
  3.813313196012213*^9, {3.8133132456371365`*^9, 3.8133132679065704`*^9}, {
   3.813313327373519*^9, 3.8133133445501122`*^9}, 3.8133138423373623`*^9, 
   3.8133141095036507`*^9, 3.8133145919374533`*^9, 3.8133146481361113`*^9, {
   3.813318380864482*^9, 3.8133184031213484`*^9}, {3.813318689033393*^9, 
   3.813318702587715*^9}, {3.8133187326581326`*^9, 3.8133187709852695`*^9}, {
   3.813318827219946*^9, 3.813318859259872*^9}, 3.813344582806782*^9, {
   3.813344763905813*^9, 3.813344804558086*^9}, 3.8133453746623325`*^9, 
   3.8188282300731306`*^9, {3.8188285941596975`*^9, 3.818828604532647*^9}, {
   3.8188286783320036`*^9, 3.8188287455772285`*^9}, {3.81884270034275*^9, 
   3.818842713990121*^9}},
 CellLabel->
  "Out[115]=",ExpressionUUID->"aa5b17cf-3127-4744-b77c-01eeda1371f5"]
}, Open  ]],

Cell[TextData[{
 "In the following plot we show the transition amplitude which give an higher \
contribution of the asymmetric transition wrt counter rotating terms, then we \
apply the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalDelta]\[Epsilon]", "p"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "958767fb-9a6e-4de1-a74c-58760f26971b"],
 " which enhances counters, but then we select a proper cavity frequency to \
boost the asymmetric contributions."
}], "Text",
 CellChangeTimes->{{3.813311570388586*^9, 3.8133115963198223`*^9}, {
  3.8133449947454243`*^9, 
  3.8133451164269896`*^9}},ExpressionUUID->"05371668-9ffd-48e5-9e86-\
6c983f74da23"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]", "=", "1.000"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]", "[", 
   RowBox[{"s_", ",", "n_", ",", "gr_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Omega]", 
    RowBox[{"(", 
     RowBox[{"n", "-", 
      FractionBox["1", "2"]}], ")"}]}], "+", 
   RowBox[{"s", 
    SqrtBox[
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "-", "\[CapitalDelta]"}], ")"}], "2"], "4"], "+", 
      RowBox[{
       SuperscriptBox["gr", "2"], "n"}]}]]}]}]}]}], "Input",
 CellChangeTimes->{{3.818828981304489*^9, 3.818828981557757*^9}, 
   3.8188416062108126`*^9},
 CellLabel->
  "In[116]:=",ExpressionUUID->"5fa625da-8da3-464d-be38-1b25618953be"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fontsize", "=", "10"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "statelabel", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"gs1A", ",", "gs10A", ",", "gs100A"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gs1A", "=", 
   RowBox[{"Text", "[", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(g\), \(S\)]\)=\!\(\*SubscriptBox[\(g\), \
\(R\)]\)\>\"", " ", ",", 
       RowBox[{"FontSize", "\[Rule]", "fontsize"}], ",", "Black"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "@", "0.0014"}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{"5", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "4"}]]}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gs10A", "=", 
   RowBox[{"Text", "[", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(g\), \(S\)]\)=\!\(\*SubscriptBox[\(g\), \
\(R\)]\)/10\>\"", " ", ",", 
       RowBox[{"FontSize", "\[Rule]", "fontsize"}], ",", "Black"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "@", "0.0015"}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{"3", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "6"}]]}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gs100A", "=", 
   RowBox[{"Text", "[", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(g\), \(S\)]\)=\!\(\*SubscriptBox[\(g\), \
\(R\)]\)/100\>\"", " ", ",", 
       RowBox[{"FontSize", "\[Rule]", "fontsize"}], ",", "Black"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "@", "0.0015"}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{"5", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "8"}]]}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"color", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"ColorData", "[", "97", "]"}], "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"ColorData", "[", "97", "]"}], "[", "5", "]"}], ",", 
     RowBox[{
      RowBox[{"ColorData", "[", "97", "]"}], "[", "5", "]"}], ",", 
     RowBox[{
      RowBox[{"ColorData", "[", "97", "]"}], "[", "5", "]"}], ",", 
     RowBox[{
      RowBox[{"ColorData", "[", "97", "]"}], "[", "4", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"labelA", ":=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"gs1A", ",", "gs10A", ",", "gs100A"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"plotA", ":=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"i", "-", "1"}], ",", "i", ",", "gr", ",", "gr"}], "]"}], ",", 
      RowBox[{"A", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "i", ",", "i", ",", "gr", ",", 
        "gr"}], "]"}], ",", 
      RowBox[{"A", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "i", ",", "i", ",", "gr", ",", 
        FractionBox["gr", "10"]}], "]"}], ",", 
      RowBox[{"A", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "i", ",", "i", ",", "gr", ",", 
        FractionBox["gr", "100"]}], "]"}], ",", 
      RowBox[{"A", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", 
        RowBox[{"i", "-", "3"}], ",", "i", ",", "gr", ",", "gr"}], "]"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"gr", ",", "0.001", ",", "0.1"}], "}"}], ",", 
    RowBox[{"ScalingFunctions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<Log\>\"", ",", "\"\<Log\>\""}], "}"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", " ", "color"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(g\), \
\(R\)]\)/\!\(\*SubscriptBox[\(\[Omega]\), \(c\)]\)\>\"", ",", 
       "\"\<|a\!\(\*SuperscriptBox[\(|\), \(2\)]\)\>\""}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Directive", "[", "Black", "]"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "15"}], "]"}]}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", " ", "Thick", ",", "15"}], "]"}]}], ",", 
    RowBox[{"FrameTicksStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "12"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8133454770345345`*^9, 3.813345681895628*^9}, {
  3.8133457255788*^9, 3.813345728306467*^9}, {3.813345810477726*^9, 
  3.813345865068694*^9}, {3.813345901679811*^9, 3.813346144403631*^9}, {
  3.8188293021000185`*^9, 3.818829302284524*^9}, {3.8188294160635443`*^9, 
  3.818829486287455*^9}, {3.818829531275803*^9, 3.818829540827731*^9}, {
  3.818841064179488*^9, 3.818841072370166*^9}, {3.818841137507737*^9, 
  3.8188411998783846`*^9}, {3.818841461988621*^9, 3.8188415574292545`*^9}, {
  3.8188417848164835`*^9, 3.818841785082488*^9}, {3.8188419110103235`*^9, 
  3.818841911757956*^9}, {3.8188419963794436`*^9, 3.8188420084538717`*^9}, {
  3.818842127864981*^9, 3.818842128997691*^9}, {3.818842268284872*^9, 
  3.818842268404877*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"4c5d392d-8819-4df6-988f-8a5a2cb8e86a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"plotA", ",", "labelA"}], "]"}]], "Input",
 CellLabel->
  "In[127]:=",ExpressionUUID->"78a86d80-4871-4908-90f2-606c1b9077b4"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV1nk4lVsXAPDznveM5qMQSh0RiSaUS/Eak6RuSsrpiksaNDmiW8oQuhm6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        "]]},
      Annotation[#, "Charting`Private`Tag$3891#1"]& ], 
     TagBox[
      {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVy3k4lAkAx3HeYR05xzHMIDOyXWsrVFK8mZCnjTYk0a7UoqQyyLF53MqS
FqGxI808jseW9UirQWp+Wk9poiaJQgyhUYyrLWdt+8f3+fz1ZR494xlEKCgo
uH/tf5sCnS5nChiQdV0oVm9iwd3YwMuIz8Bo/nFnbiML/RIZtaKEgZe3HMYt
G1j4QubkNfMYCJ9r2e50mwW22UDuXAED3EHXnpgaFlp74nOCMxlwFlANRspY
6PSqz2ZHMlA1xEsWZbMw4bIhY8GZgbVP5myjAlhgsVw8BFI6Ns0WWegtMnHZ
VzlankLHC6WwmYNXmUhtLVpFXU1HZeDeAxFOTERv9CkL+8cYy2utPJpfm6N8
pin9VLAxQn6Z7qlLMsfLqh/syhWN0VIQuqGfYY5MfjXnVokRSkaqh+s4KxEr
v6NxnG2Eyu6Zi/P1Zgi1nY716qeB7WS/VzBlCm6nxHUkiYaPZMZY7mZTOFen
8dwtaSjc6fhqTYIJPiQeaR5vNkRcopunmZAB6Y1RN+sgQ9zebL/Ob5kOydN8
QbWCIRKE/qfkNnQ4WtGSFUsMEHLG18D8tDFkw7vuLzgZoPTmZMvlOiMU5nM7
1/XrQyJM3u05QUNSyRU3xWR92I39Hu9uTcNp/r1sLRN9VBYbZqSFGKK3t+HQ
TL0eYgpOxLP5BkjjBFyIP6yHNcHSrk2j+tj45bvzDnNUGA6qWG7/+hm9LRst
+4MK9SdCheMBekhUnW4fcqQizNp7/ks5Fe+YQecP9upCiRGyI65PF7kFqfyI
BF3IyA7O/Epd7FAUZ7UY64L/+NRNupcOgiqGl8dv64B2IqEom6oNcfmfz+74
6SC/UXAum6uJYHuriZQJbYSJhVUVSytQ89p/ocdaG4lXPhBjcer4NGttID2n
hWM1nwvYS6pwXTjU4VmniZRC7Wqhnwo06154Upc0oHF/5KHLM2X0BQjOkjYa
SB65tOEqUwkWomb/hpgV8HAP67ieQSAkN3OfVKSO+/m8dOVpBdR6lY5EzalB
epTu4+7/WXRWrEP6OKpBFha6PmdxQbRz0xP78ihVrDNV4ndv+SRSXWHrLKhW
wfp3tjt+DpgVuRXJdd79+w3u2rzJXc2eFOXQ5hP5Vt+Ak+6wNbN2VPTjHt/a
0ghlBEp2PeAc7BNpTgXMeN1RQptbSIFnaYuoI13YyflAweLFSw1HDj8gtSXH
fu2zp2Bb1ivvbwekJDWL9/TaVgq26na7ftQfJA1dn686ZkuBkovvNtmeQdKk
if10zIqCxtF+BRvhILmmkrnqkzkFQ/4HfgrNHSLZSQPtuioU2NlEWeTvHSaj
N/ozdz8n8PLGWGnOwFsy7n1etLqEANejUNOILiPjK8SP29sItPVXFj7ylpGp
JvbR3g8I/N1buqVKLCNzVI0fBzYQ2N+0bBlbP0Zel3ZFxV8jkN0/ZcIpfk/+
xdMSk8UECrecrxW9ek/W+LiupBQRsKqdSnGgjZPCtrpHv+UR8Jl23NaaN062
1OebXUknULLv5KzFxQnyYWRbpF8KgaVzivs/iidI8fdKj0wTCVDD97UtqMlJ
SVlkZFksgfZd4Xxehpx8HnCjNeQsge4p7Xt2rXKyi/7GdH0EgbuNqqlqqpNk
zwt6pPw0gcWscG8tt0nydY5n682TBEbSYri7MybJ/wCKfWyh
        "]]},
      Annotation[#, "Charting`Private`Tag$3891#2"]& ], 
     TagBox[
      {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVk3k01AkAx/lNjspvzAwzzEFmjCNDSTpWLeUscmRki2o6lrK7tTFINRu5
krKGqDS5anjalu2g9NT2FRVDmnK8nnK8wqqMx3Swtq21f3zf533++fz35e/6
OTSK0NHRCZzd/7yzc+3p7HIu4o7tOvx6UoRANlNsXsZFrIeXIHZChH71KKOy
hItd281VX8ZF+Oohz29UcPHPxVI2Z0wET8uBvOlCLqxP8etDRkRo6ZXJo7O5
6AjQaO/2itAlrs/xlHKxIidRcq5JBI3P4qwZby5qkzoZgYUiCAQ+QeWDHDQU
x+uOOYtwerNe4ngqBzv+8FU7dzograVIyLDjYKmR3dKAgw5IdA5X/tTERlaX
geN5EwdUaO9k7ItmQ0ttr//15kI8/z1gZYUuG8FrfMhbGxciu6wm9kaJOSIs
XNQ3xu2RNN5gtNfTHBJWmHJTvj1+cJ1MEvebwbFtKm3hInuc61L7DqeYIVNV
8qxcbQfvmnRFoI0ZelSH/DXxdviQvKNxrJEFv7df9PfS7TB4ZWSdSxQL0Q+m
tBm1tlA/KSiv0WFhfWaWqTrYFu5OZsd0S5hwf5U5Ojpmg9Ehr/sza5nYlhaK
i3IbnCk41+XQbwpppkI31dEGKSVn1+keM4VtqeDC1w4h9pf9mUPlmWJgepiv
iBHixYvbW7T1JvBLMObN6AmRHis5LttqgtI+/9bJKms4f3XM/HaaAZZi+4FP
XtYw/0s5ojzPgDxvef+pYQGSDScfv3JnoLEpvfd5lgBv+VGZ372gg1xJlTGF
AuQVppXFHaXjqKrpTPcDPlbrqk42s+mInA1ES/iIqhz6d+wmDWpvN2/ZjBVU
FZefNkTQ4MxuWv1ZYYVoNydNqsYYtsWGJ4hlVrjaFznT62KM7rLF31ZWLcDU
exfm4BEq/Kpr9TvfWMJ3Zsuz0DoS4VZ380m2Jci67lDGZyPwlleVhoVZ4KWk
PMFjqRG6H8nEKTIerO81Rt4+OB93j7wTGlzlYk9edvDgvXlIXJB21HWIg+vi
S8Px03PRoVlFzyA4SFDRPMLd5yJkIvdhoQMba5Z0uFXEG0Ky9ealPd+Yw3C+
q3d5jQHKcu/7n/Ayw7qicdrbj/rIaZis/iRmQW72d3KZkz6a9YoJiicTIf6b
r1+K0wMvn/3cfokpyAmJVtwwB1tzd4S000zwLONWV+wHCmoGR+s66ukwVu8+
/NJt1q05k+3BNDBOKp6UrqBgPK5Xy1hPA8u3U7jblYKEDdm1YZ408O54Pnnj
RIF7UlFkmysN9lV84ZQVBUWX5x1IZ9PgmTLwmG5AwbbinP3uzcazf4jk+3US
WOZxICh5gIpD7/IT56kJZLD04vvUVMgqVW2P2wkkxYG+5D4VaTy3xLCHBNxv
NMbUK6mQG7Lbdt4mwFz1bp9PDBW/DfbEy0oJHI9b5Ow3QaJaQVV5XJjt8Vqz
3w+SuBruu4BSRKD8lxpWwVMSt9rrWk/kE+jWcGKuXSfRXF9geTaDgHdP7uGI
eBKPpO3SiFQCogCH1xXfk1AtmtNqkUzAriO8eSiMhFoplSqTCCwvCspdvYxE
p+RKy54EAh+rR/w22ZDo4by2EMURkB2pYu1kkujt5kjH9xNwPB70SqJHok8e
2nLtRwLalg15Gz8a4T+H8liA
        "]]},
      Annotation[#, "Charting`Private`Tag$3891#3"]& ], 
     TagBox[
      {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVk2s0lAkAhvlGkiIzDcOM8s2MO8OY7Ikp1FR0X4dlXNomHLrSZpiIE4VW
1CZlY22DIqV2ljqKWL26YdSakBwjbEmyEVNO6GLtj/c85/nz/HvZ4Qf8Igkt
La2tc/uf9WFrzmaVsDCbt8yx76wAW82M/U2LWfj20VDLas77VMO0y3IWDqVP
d+zLFWDWKye3sZCF+9Z/JU3nCCBa1n9mKo8FMeubkv6LAM09yTlRWSw4fo7Y
vTlTgE7/mlMiKQv/FF6R1yQLMLreOXNmHQtFVPFUbqQAHM76bSUDTHBLyw+E
LxfgbNA82dgxJiavGz1P1xEgrbnAkmbDhESdqpfb5QIZP7B0/30znPCaSK8t
dUGZpj4jOsoMDdv9W5fLXNB9fbNbmbYZoidPTzatdUFWseLgTbkpNBG6Ym+a
CxLG6hbtFpkifidjDWOQj72uEwn+fQyohW/52jf4yO9Ueb9OZSDzzqogjzQ+
1inSC7daMVAptKdHBPDxMWVn47tGE+xR7o8t5vIxcG1ogyDSBOMH2lU7Rpyh
ajtXotAyQSc/QnMlwxmePMZRbbkxWk6GPWrkOGN4cO29mTXGeMPjyZMeOeHX
c/md9n10fOPL+kPCnZAqP79B+ygdVRu/JnbrOCGmuOGUoTkdey5hVlrEg1pd
G6ypWYKnFiPT7St5SD8o+Tl5+xLYZ1qVK/scwZ91PO4xRUPJevdtbYmOMH1T
OlT6Gw3MVdT6SJYjUvQmnrz0pGFLjKSmqsEBI+zI42I1Ffkvh4PHgh1wJi+t
OPYIFQvi5XGKz/ZYpa3MfmBGxZBwP90rzx6Rlwe/vrtlhND3dE4A3x7KsqtP
60KMUHf/AvPZUztECXmjx0YXo9LnVZR6rx0qX4TO9AgWY/Jw7BcHfTt8+iAw
HkgyhJP2d2H3KmzhPRPc7ldtgFtC93KJyBYG1c/8aF8WIf+hgkcZsEGvpCTe
a/kiyAwL5pvF2YB7tzG09tBC7Nnt+1OvgQ12ncn6fuCuPryF5ks/lFvjhv+l
13FTCxBbkhDFWmGNeKWRV6DnAty8yGnktlphtcvfwrI4PdR1V/950s8Kegtd
15Uo5iNUszLtwnNLbCgYMxqZ1IVfZodrp8QSOYzplGKeLqJ5dpKeLi58NwXd
uBQ7DwXSNxujt3FhMC7R+NfpwF2jr+vVwEF7xu3Ogx8peMlsc1tN42CxKuJw
r5CC8PpdgXd/ZIOWXdhWtIICYtBHHB7Chol3h2WEKwUPVRZuFDEb5vWitrc8
CiqiyrM9fdmwvcK2/ERSIJ7tNy4UsSFK7X9CnT/Xpx5JHLZmz/0hlO3TQSDo
jqyqZpRE4r+5Mn0VAcdxtdBohETyZWXrk8cE7Jo2cSKHSKSZC2U/PCIQwtg8
pdtPIkfPrDWsloBvYoC7vYpExUBXXHIRAZ7P0NWRKhJ/FBoqvX4ncH3iJIwV
JCoDvS0oBQQ+bDz+yqOCxO3H1S0ncgloRbHdMi6SeFBzbtn5DALmxUeS3+eS
aJI+loYcIxDgURZInCahdNJpWZpCgL5j3JCWTUJVKpWWJhDo9lVo26aR6JBc
a94VT0AvsNPZKYVEF/PVUodYAntb0rkuSSR6njGlYzEEArfEdPEPkXiR49dc
tY9AUy9PxJOS+A8fZVff
        "]]},
      Annotation[#, "Charting`Private`Tag$3891#4"]& ], 
     TagBox[
      {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVk3k01AkAx/lNcjS/MTOuOZCZccyWUYtqV45Y10ts0TXU07FGluoxRpQi
V0t6TSihh6lRjtaWKGLz1XY4I1c9SrMkrRpFtclutfaP7/v88fnz8768XfsD
wwgNDQ3/+f3Ppp3uuVkKLgr3J7tGnRfCn20UxCrl4sG1Kfo/pUKM9LxkXizm
wkUbY5klQnx1k+e0FHERIsnOunROCA/zZ6dmT8/7ye4no2eEaB1KlEuyuBhJ
4+WJjwvRH1R/wkPKRZu+OsAnVgi117Jf5jy5aF3n/lngLQSf7xWgUHGQU+nn
bjFqg9ytWnFTKRx0vyrk302zQWprgSXThoPRAHLa+xsbxC3frIz6g40oRVsK
4541ymaa0vdK2Mhs3OuSHmGNx5f9vivTZOOtO+eql5Y1skqro68Vs3D2WOGj
ifNWiJ9qpO7xYGGX7vlBBx8r/Ow4HR80YgJByOzBvjFLnO3v8R5PNoGTzJ5m
fswSntVpRf5WJnijyz+yztYS75N2tLxuMYbVQK/kUZsAqqoXvvZhxnA4qhVA
2ydAT3eeolrDGHblq59X6AngKjI5qllshMENoSKHCj5ePv/h9py7EQ44a92O
CODjTN7Z/iUjhnD+u2WtwWsekovzfTWPGmIHbWpNlJyHfaW3TtBMDbGkl7/S
S8TD8HCDeKbeAO8sIqvYnRZIiw49lrjNAOryFSdLoi2w/KtthsssE5HTrkST
vgVYE8oXykImxo1ctnMiFiNJZ7pr1JWJ35qILlw3xyQvLGPLMAOxe3YbdH0w
w6nTqaUxRxgodLQS+3qYwVmz/fgdNgO1iuaT25NNEXbx+efX1+nITqsU1d7m
or2s4mFjMB0b62uak5hcSJxE6hS1PuS6bh0uGzm48jRkbsheH99zwgcPXWDj
4zt7I9UhGorGCEfGRxa858S9gXUkZLZ/3tVyYYGsGwhk/ktFz15BSrLcBE9C
FTI3ByrKjyz7qWnQGILmlpCGA4sg3pIQkb3EGOGnsn5UNeuhQD3oqp1qhJqg
C+Oxs7rYMLtpUvXAELJ2uttmV100Jays2SA0xJpvHziVxergvkNt5mWZAXQW
OXoqqrUxka/b5tfKhG/BFH3yw0JYV0z4HRYyITf5lFQqWoii1b0S2WEG1q/d
WnMhRguepHhKR0UH+TZ0JqhxAZ5dF3XN+NDRm36jP/o9BQ/Vj7VW+ulDv2f3
wSdOFNj5Kxdl8GhgHi/qLllFwZe+hIEdpjQYe/dZ7nakYDqjVs/ZhAbTJo/u
v0QUEMtu3nhHpUFYzrP8aEFBcHaV+Z5ZEh7Jz7oY2hTYwm9FWDc5/4cQnk8f
AWluvN3VwyQSXuXE6fUQGKbdyi2IJ5F4sb2jq5OAuDUqPEVKItXUKW7jPQI1
QknwpggSch12x84GAsE3I6I1NpGoVA3GJpYQ6F9VHx9pS+LXIlq72zkCXGV/
d7ANiSubvRdTCgj8HjN0Zi2fxI3OurbMHALbdAnZUhaJO/V55vnpBGISQ2Nn
KCTuSzulwSkESsLD/Me/UNFut6DNLIkAS2SY//jTfGelVKqMJ3BN1ZGIN1T0
hVa1hssIrM9fwK6bpGKQM2a2NIYAu8HLunKciqEBjnRqH4HLVpeUJSoqnsoD
W69GErh1c03e6WEq/gOwjlH4
        "]]},
      Annotation[#, "Charting`Private`Tag$3891#5"]& ]}, {}}, {InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(g\\), \
\\(S\\)]\\)=\\!\\(\\*SubscriptBox[\\(g\\), \\(R\\)]\\)\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontColor->GrayLevel[0]], 
     NCache[{-6.571283042360924, -
       Log[2000]}, {-6.571283042360924, -7.600902459542082}]], InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(g\\), \
\\(S\\)]\\)=\\!\\(\\*SubscriptBox[\\(g\\), \\(R\\)]\\)/10\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontColor->GrayLevel[0]], 
     NCache[{-6.502290170873972, -
       Log[Rational[
         1000000, 3]]}, {-6.502290170873972, -12.716898269296165`}]], InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(g\\), \
\\(S\\)]\\)=\\!\\(\\*SubscriptBox[\\(g\\), \\(R\\)]\\)/100\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontColor->GrayLevel[0]], 
     NCache[{-6.502290170873972, -
       Log[20000000]}, {-6.502290170873972, -16.811242831518264`}]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-6.907755278982137, -18.577608830897585`},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"|a\\!\\(\\*SuperscriptBox[\\(|\\), \\(2\\)]\\)\"", TraditionalForm], 
     None}, {
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(g\\), \\(R\\)]\\)/\\!\\(\\*SubscriptBox[\\(\
\[Omega]\\), \\(c\\)]\\)\"", TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0]],
  FrameTicks->FrontEndValueCache[{{Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{-18.420680743952367`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "8"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.01\"", 0.01, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox["10", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-18.420680743952367`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {{{-6.907755278982137, 
        FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.298317366548036, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.050\"", 0.05, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  FrameTicksStyle->Directive[
    GrayLevel[0], 12],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[
    GrayLevel[0], 15],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-6.907755278982137, -2.3025850929940455`}, \
{-18.577608830897585`, 2.2505265219568686`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Quiet[
     Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Quiet[
     Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& },
  TicksStyle->Directive[
    GrayLevel[0], 
    Thickness[Large], 15]]], "Output",
 CellChangeTimes->{
  3.818841919758574*^9, {3.818841986971996*^9, 3.818842015881502*^9}, 
   3.818842072539062*^9, {3.818842176237914*^9, 3.8188421871765876`*^9}, 
   3.818842274579027*^9, 3.81884274571933*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"534651f9-cf85-4efd-87cb-9738c95d5ff4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "detuned", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"\[Omega]", "=", "1.200"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gs1Ad", "=", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(g\), \(S\)]\)=\!\(\*SubscriptBox[\(g\), \(R\
\)]\)\>\"", " ", ",", 
         RowBox[{"FontSize", "\[Rule]", "fontsize"}], ",", "Black"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "@", "0.0014"}], ",", 
         RowBox[{"Log", "[", 
          RowBox[{"5", " ", 
           SuperscriptBox["10", 
            RowBox[{"-", "7"}]]}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gs10Ad", "=", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(g\), \(S\)]\)=\!\(\*SubscriptBox[\(g\), \(R\
\)]\)/10\>\"", " ", ",", 
         RowBox[{"FontSize", "\[Rule]", "fontsize"}], ",", "Black"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "@", "0.0015"}], ",", 
         RowBox[{"Log", "[", 
          RowBox[{"3", " ", 
           SuperscriptBox["10", 
            RowBox[{"-", "9"}]]}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gs100Ad", "=", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(g\), \(S\)]\)=\!\(\*SubscriptBox[\(g\), \(R\
\)]\)/100\>\"", " ", ",", 
         RowBox[{"FontSize", "\[Rule]", "fontsize"}], ",", "Black"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "@", "0.0015"}], ",", 
         RowBox[{"Log", "[", 
          RowBox[{"5", " ", 
           SuperscriptBox["10", 
            RowBox[{"-", "11"}]]}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"labelAd", ":=", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"gs1Ad", ",", "gs10Ad", ",", "gs100Ad"}], "}"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"plotA", ",", "labelAd"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8188416651587543`*^9, 3.8188416793722553`*^9}, {
  3.8188417156330338`*^9, 3.818841755783146*^9}, {3.8188419460519514`*^9, 
  3.818841976288373*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"481b3a16-385b-4e20-9417-b8f4e32d1aa2"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV1nc4Vm0cB3DOoy3z2Q/KqJSGRAnxpCF5S4mIyl4h2fHKKiOj7IiKrEJE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        "]]},
      Annotation[#, "Charting`Private`Tag$5703#1"]& ], 
     TagBox[
      {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVynk4lAkAx/GZd5w1GGNcM1KOylajadKjtLyaJmlLh/EU2SelpR5au25J
KHRQPeMoGeUotAkdm1CT90diXNvkqnU/RYvwOLLJU2z7x/f5/PM18/7N1Yeg
0Wgu3/tf+ZEtqYm5PISLH0RzogVwMdaXGOXwYBNwOOBWlAC9yiF2QRYP0x7r
DwlOCbBASlOqMnkotN3isCtCAJFpX/LsVR7s52m0+CABFJ1RUt9EHjg3lidO
+wrQJim/LArmwVT/aUXLHgHGtq29MCfmIbrpW1KymQDm5tt25/ZzMXnt4seU
yLVIdVcNGz/LxfuYo4MSyhpxigxL9kou/G69KVaoWyNMsD/vxAtjtEVVsioc
+cifkif86muM3+0zi76dW4O3RTs35tONUW1cm1zzfDUSc0oC/8wygnr8tNuO
2VWIGH/GPC4ywsBus4crHVfBz2YyQtJrCHFqaUl6xA+43qZ0Gow1RKU0qeJY
pRXEJfGZLssNsclcnEJoWOFTzOGq0SoDHDgdCWfRSvTf++As9DGAXLmX8/Xi
CihfpeWW0AwwxWxPC69eDge+4Rl6lj6OP3caGZq3xNDA1uq5LfownUm90ONs
iWtp19tW9XJwpfX0RGecBWKz0p3pZzhobKzxCG0yR0BO5WVtEw4GaQLpITVz
dHVVeEyV6+FI88BYgdgM8YFe56N+1gNff9i2UroMgoU15+xn2ZAEutNDby6F
0T95H/JkbLiyRh+HbzBFjMZk8zsHNnzerRPpvDHBiJnPuQNduuA29Qn5h3hI
vhqXExStiwG/kfCvdC5+pDck1RjrYlQjpG7hkhF8Cga+jT5hwU+leeffFoZo
yL/7+tlBFnrPb9is+lYfvnb8sbNjOnjCcR+3DePgQY/nXKdQBxO0GfkSoR4+
Twv1+09po+2k6YR0ThdOcx4trqVayF8h6pTfZ0GrtN2V/ZUJ9qeH81oqOuj2
yg0l1zMh9XcoZicwYUFVeVaEL0Ytd6xhg8MiHEtO3NNPLYKubKK9W1sDjyS3
B0NmNeHGvOdrLVdFaAOL3O+giavcRu9EGQOO6/6yyw/RQNTY0sRCVzo0FtuI
c0vUURfR/KFeOE85Z4yzRmbUYNVxfxeHOUdJDb/E5PDVIGkt29cZO0Pt/cn9
0e0gVag5HjihzZ+ktCa8piTPVGAf8q+eh2yYakkoawv8xMCQy6nNKm59lI7y
aGS3HQObd/L28S3qKHZS5qtsWwaudG8XLvjXUgZOrZZHbRjwV4S0Xnn8kjKR
i14N8xnY8aW3fFBcQ1n9YWb5edn3X9KS7etdRYli+5p11RkIls6uK1lWRoUJ
PM22txJI15EPhyu8yZMfU8IWKQlovqNnv3kSS0YVNDQ2NxGAYauWDJfIOBO7
MLdaAtf23rxdFCgjpRrGjUcqCEwzj7PuetwlC/s7QqKyCQxUcerDxsrJ4kzt
BvIGgfzC3sOZEU/JB/udljIyCFy+4/wxUEVOljWV1l9MIfBS7YtkkylF1pSn
maYnEIgsnL9jVVxN1gU3BR88S6B+34u8lNAXZIO1Sv2SGAIhjC7hQYcaUpkX
HJwXQUDpqfeLyuuXZKvXPcWxUAICWabdkKyW7OC+X7I6iEDVxl2aa3zqyM52
bvB4AIGE67UnlGsVZI/UVfHQn0BGUQ/RMacg/wMIv2Y7
        "]]},
      Annotation[#, "Charting`Private`Tag$5703#2"]& ], 
     TagBox[
      {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVk3k4lAkAxvmmIuX4vsEYg2aYpnLFmFnz2JZSjpQSmyPbUhaVTXKTo9Kp
bSMq1jZjNtrtkiXXUt7ZKDlnI9uSY4tIUY5KQ1v2j/f5/fP77/e8nJ37PIMJ
JSUl97n9z5oda7LSpSzU5F4cVWIK4c7U8dLLZyHxrnvPjwwheuXD1GUxC6Kb
7BYDXSE+OWScleWx8OYHyxsiuhCORn2Z0+dYSPMaC49QF6KhKykjJJ0Fv3Hq
Q5+yEB1elacdo1gI2vPr8toRAUadVp5QrGOhjvNSkVwjgLGx0yZpvz7usEsG
hL4CZPnOjx07rA9bHcmO8wobpDXkcqll+kjk/VMvF9sg1sq74Pu7TBRnbXzv
+qUNCidqju4NYeLjpJ1TWC8fj69vEBUqM8HbKa9oTeAjPb9of6lYD+sZoUyS
wUf8WPXiXY56qJhNdlGqtsYewXi8Vy8Dw0auziIfa+R0yJ0HDzJQYFi6ga2w
wrqiI3nuSxnYGaJZOSq2wlRqoOyVTBfjWaZtWqus0H/tuSs/WBcuB8wmOmpX
Qt6WLS1S0kVyxc1Ij2lL2FswDimLdTAZymmQCSwxPLD2T8UaHVyRhIeUp1jg
fHZOh2mvNvRSfFtLq8xxUHzBVfmQNrbGSmw3EeYIz79zWsNAGxHX1MJtV5mh
u7vKb6KSjldxtU2piaY4sj/geNI3dFTW3tW5cG8FrD6ZH/tqmoLg2bFvs+at
gN5QwfOCnyjcKvGozPZYjlTV8Zan9hRu502mBEqXYYQTfMynm0ROhlvc6wEe
Ms+l5UemkPjY18b8+wseVik3nqpjklC+mS3zTVqK4MsDH1+VawHmsrT6+1w0
Fl75q3qbFhLDYw50c7gIsbMYPTyqicFbCx5NRZiguMdf0cXXBM1sa81QqzHe
T/J1+g9oIGboxVaOjTGcFX4PPcvU0XN7xq3iNAfqZY88qdnFOLPs+PYn79h4
EiCNcbBZjH1OpicNfdgwqZX5V8UtQsJTM2lz+hKEZqZv7q9Vg+EvN3jsKCOU
eF0ajJ5eiNXdaq8b1hsiplHLwdt+IQKf6o++ExlgtXWrXWG0Kto31Cup6LCg
ukiwTlqkAtfSXcLvpplwzR3TGnm7ABK3f1vLx/SQwfiQmm+xACPrTTyGmxjw
cPMtuRQ5H4ylTd5vy3Wh/iZgwqt6Hi6aCHpn5zo/PFrRsX+KhqmFez+NB2pD
Ux6U+MSOhn0r7XlNXDqoU3ltElsaFFkuZeQSOnSd27lBAhr8Zjz43kw6DGoc
215Y0NC3MenFY3U6lv/G4b5n01AyVPqm7h0Fx4N9LaQKDT62ydGCBmruD/4c
l3YCWYaV1313U0h4eTZWTU6A2zG42TuIQtLlxqaWZgInw4rCt2ynkGZgF/v1
PQL1FaTm6i0UMlSZTTuqCMweyd79n4jC1f7O6CQJAQ0is39GhcKNPI1Gh58J
hHVZb2pTplDs7byElksgjq86JZkhUdFc9uDkWQKKiOBO0WsSdZXZRheOEpAF
xMS6dpK4H9Ucte0wgeN2Z3jz5SQaLec9MEyd85OMRu48ICEviIoqiCdg+0d2
zorbJNoDrjWExhBYG9+f0FVOolP/maFZJAGPyT3+J4pJdD3SjxoLJ7CFvVlk
c5VET4Znw+9hBIpDxYu6L5H4DF9+YW0=
        "]]},
      Annotation[#, "Charting`Private`Tag$5703#3"]& ], 
     TagBox[
      {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV0/8/1AcAx3E+R76EuHDfaPk4Mlwc5ziKUq6vpu5E5JFMvgyV7ykevuuL
vuxOTCJfFiYti1IM85aSLnIrXT2IrFWjoUWNbllrP7wez7/gZfb1AVEYoaKi
4v25/20PWXsmv4oF1Tf5QVNXBfBmGInplSx00t22pjYJMCofp9aWs5CuprdK
q1GATx6Sgq5SFpyes0wsGgTwXPZMOl/EQm/d8EhQnQC9Q2mS8HwWKoQqkX1l
AgyKW055JrBQ11lYfClPgCkvu2PK9SxoHXzyTZS/ACTp9VXVGBOU5AoxOeuC
MzvVk6ezmUiLOinPLnJBTm8Jm7qCCaT28DoELki296uO6Wbg/bgg3EnhjJqZ
9rx94Qys22R1zf+QM578uMWlRpWB6Bsdlm2GzsivbIi7Wk7H6RjfYwuNfKRM
t+lEetKxsD36+uQOPqJ4b1PEozRwEp2a2TNOODsoF77MpOF1fOXPOkVOWN+Q
W+ptQcMPbR8thwROeJexp2uyyxj8CZr7goKHsUuvNjqEGWOCShlXHOZBPlBY
1aBiDDWuV50hjQd3Di1LtdwIHlr/irybHTH+Yt1N5VojMGvY328IdMR3hWcH
rUcNISpk+PXMOSCzvHijapYhYvU78peWOWB/5S+n9EwMsVA/Y6EpcMDwcGvA
TMtSuBn0+9o+4SI3LvhoWtBSkE4DH5zTubD/ZHtk9TwVz3rsl/FNuaD/Uf2q
+hwVFQ1G9/jd9sjQfNv/3J0KtnlEQ1m0PV6bhR3xHzaA9HyB9V5de0iLcirj
0w1wNL9+7qcYO6xSlZ24xTDAiYADFdymlQirfbEweV0fmx+XhpQvcCCrufhr
W6A+1BnbAq75cxDuypnKnlqC2ODfmvprbXFlZJdyyGEJTj+yOwc1W8zNOhiN
perhk/SWozLSBkJlwANRsy4iIxVWkm5r6DY/ElE/6oD5IMSt2dYaT4Orkjwc
daB8oxbx98kvYd7Ztav14GLcKY1d6fGPFSKk+T5jndo4l8p9G3nACk3iCy8T
57VgQ9+zo2NoBZJk+h5+7lpoY0X6+opWYA33vmtNoiaStq3eHQRLaC7mra9q
0ICd2rfz2g6W2Fgyrf/6/SIM+2zx4l22gIT2IaOSswiZPpPq/SwLbNu8s+lC
vDqMV685LpayoftX8Iy4TQ0B7e+2+quz8SDvxmDcOwry7KQj28PNsUQeevip
KwXrbn6Ide8lQT1ROlDhTMGxxPSWkNskjIUP2aE8CpytKHM5N0mYtHsOTHAo
UMrPim63k7CqM2PPLadgbznPz62RhGfms34DDQr4QgZ9toT8/MMusw0PCexo
5fPyokgc+rMgWVtO4Hxhv3puBIm0Wtm9/j4CPmPcoqy9JHJMXJN9ewjsOxL6
MmU3CYkm415IKwGtqWrqThGJ+jFFYloFgQIb8/sKAYnLpXoyjzICKJ7NBZ/E
FT/hF5QSAj3do4/rHEnc6Gu+e7yAgGao7qYkDolbLYXLivMIxAQaMRaWk7iT
0JcQmE3g/gYybtiUhGyl2l3TDAIaExOiFiYJeXVCQnUKgVoNi/p9hiQeBl/q
jUgicPmVjCk0IKFg/m5qE0/AkS1ZbKpHYugRM2F6P4GrrsThGW0SIxJRb2M0
gdDRi6E9GiT+A6U2UUo=
        "]]},
      Annotation[#, "Charting`Private`Tag$5703#4"]& ], 
     TagBox[
      {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVk/k71AkAh/mOO+f365gDNSjlnIYoZqlJdtJDPVhKnibbot0uuVZF40iK
1FQqk3JTCk/Nbo6HXR+2LaaxJtdujuhyJIraVdOWbX94n/cfeF/2twcCIwkV
FRX/L/zv5oh157NLWBg+0q3cEcmDP8MkiF7MwkWu+YDLLh4eKybIykIWAp3z
GrUieFjwFp9rLWDhTIr+IWk4D3zLkbPvL7DQLOYo1YN5aB9IFkdls/BZIFCv
4fPQG9SQy49j4eGeBu+Pi3mY3uB8QunDQuzVFP/8AU9YWW0IKBllIidFe80K
H0+c36qeOJPOxMedfiV19R7IaJfYkLZMqFpe36Lj5IFETkj53t8YeHBlPq0x
fw0q5poz90Ux0FX92jNabw3+qt60ukKVgZqFopfxiauRXVx78KdCOkZL7p3f
/NQdSTNNurv5dLSuqgx32OqOH1xnk4Iem0GvbklIXJsb8nsVvi9SzaBWptkG
Nzf41B4r8F9qBvsrOT3PalbhnWhn66tWU3xX9otfOmMVRm+OCbiRpvDUGdfm
nHGFoiuvpFbFFDM15nl7P7jAy9EsTbXQBFoTRR0FUS6YeL6+TbnOBLPLmqMn
h7m4mJffa/fYGIUBj6pmN3KRWnhJoJpmjMBNmdZ2WIn9xb/m6psb47XUKMTf
fiUGBxu3zTVQSGhjO1VLODh2UJiVHE5hyLtVV0hywFlwOP7VexInb6TEy1Wc
QR8vHyu/TCI+KSSmZ9YRIq3ZzqdeJOh2U2pzkw54yY48HjpoBL+jxMmFTnuc
vZBRHHvUCHXyfTzxfTvwVGU5dxlGmNPXVYTXrkBk5fNPr+oMQd6+pUkVLoes
ouphU5gh7q+/1/qhzBZRHo7T6dMGiJy0G8yVLMOt4e3KAa4BnHL/+TRZsRTz
b7kmo0f04eB7tS202Qa+ym3dgXf0IOVwbCJ+t4benb5A8l9dpBrY7hO/sMKQ
sCTB20UXDaanY24q2bBuad3e+OMiBO6Um6nZshF9NnvzaIsO6ktdhZrCJZAG
lb2If68N9cTDp45bLEaCzNA7xEsbAWc8pwRVFli78g+PingteGiUHpi1NYfW
IlefklpNmLrJtKUtTAgkM4Yv/9ZAp2LjRIyIAbHZB1GxowbylcKfn7jSscVv
q7QsVh2a1OnroQZfunkjnAtqUoP8oZOV4ScTdGfW9x58R0OsqONE3xNjGCh2
HR7yoKG6Zihz0xgFMqegq8idhj2XX/NoTymY+vbY7HKlgVn6/WDTMAXzZn7X
pCMNVUuvdTr3UVh+nW0zv4SGt/w/U63uUuCnjnQaadJQlFU1wy2lvvywnf11
D4H+0tDNn3dQODR1LlFHQeBN0WhadxiF5ErZg045AbvorLxrIRQyzD0Sg+8R
oIcJtgUHUBBrMR5ENBLwHNoS1vAVhRuj/fHJRQQso2K0bphTqCnQl3lfISBa
+5l9ik7hVojvYpqEgIY+nX7AmEK9/E7HyXMEuqd1Je66FO425FleyiTg1SEf
7/5I4n6cPC4snQDjefZI0zwJmZNah4WIQIynkbTiLQlFeVxceRKB4P4LY0em
SPQIb7ZHJxAYf2Qt2D1Oop/5zMI+loDxZUnGN89IDPQx42b2E+hlteSvHyEx
LA5sv72HQEdseBZ3kMR/vJld9g==
        "]]},
      Annotation[#, "Charting`Private`Tag$5703#5"]& ]}, {}}, {InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(g\\), \
\\(S\\)]\\)=\\!\\(\\*SubscriptBox[\\(g\\), \\(R\\)]\\)\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontColor->GrayLevel[0]], 
     NCache[{-6.571283042360924, -
       Log[2000000]}, {-6.571283042360924, -14.508657738524219`}]], InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(g\\), \
\\(S\\)]\\)=\\!\\(\\*SubscriptBox[\\(g\\), \\(R\\)]\\)/10\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontColor->GrayLevel[0]], 
     NCache[{-6.502290170873972, -
       Log[Rational[
         1000000000, 3]]}, {-6.502290170873972, -19.624653548278303`}]], 
    InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(g\\), \
\\(S\\)]\\)=\\!\\(\\*SubscriptBox[\\(g\\), \\(R\\)]\\)/100\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontColor->GrayLevel[0]], 
     NCache[{-6.502290170873972, -
       Log[20000000000]}, {-6.502290170873972, -23.7189981105004}]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-6.907755278982137, -28.395980526340157`},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"|a\\!\\(\\*SuperscriptBox[\\(|\\), \\(2\\)]\\)\"", TraditionalForm], 
     None}, {
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(g\\), \\(R\\)]\\)/\\!\\(\\*SubscriptBox[\\(\
\[Omega]\\), \\(c\\)]\\)\"", TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0]],
  FrameTicks->FrontEndValueCache[{{Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{-23.025850929940457`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "10"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.01\"", 0.01, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-32.23619130191664, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-29.933606208922594`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-25.328436022934504`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-20.72326583694641, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.703782474656201, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.991464547107982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-23.025850929940457`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-32.23619130191664, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-29.933606208922594`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-25.328436022934504`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-20.72326583694641, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.703782474656201, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.991464547107982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {{{-6.907755278982137, 
        FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.298317366548036, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.050\"", 0.05, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  FrameTicksStyle->Directive[
    GrayLevel[0], 12],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[
    GrayLevel[0], 15],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-6.907755278982137, -2.3025850929940455`}, \
{-28.395980526340157`, 2.302560316626616}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Quiet[
     Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Quiet[
     Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& },
  TicksStyle->Directive[
    GrayLevel[0], 
    Thickness[Large], 15]]], "Output",
 CellChangeTimes->{
  3.818841685080229*^9, {3.818841741920924*^9, 3.8188417608357086`*^9}, 
   3.818842196670742*^9, 3.818842284911716*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"c1f4ae5c-37b5-4327-be64-c737bb2cd96f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fontsize", "=", "10"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "statelabel", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xpos", "=", "0.00145"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gs1\[CapitalDelta]", "=", 
   RowBox[{"Text", "[", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(g\), \(S\)]\)=\!\(\*SubscriptBox[\(g\), \
\(R\)]\)\>\"", " ", ",", 
       RowBox[{"FontSize", "\[Rule]", "fontsize"}], ",", "Black"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "@", "xpos"}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{"5", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "8"}]]}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gs10\[CapitalDelta]", "=", 
   RowBox[{"Text", "[", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(g\), \(S\)]\)=\!\(\*SubscriptBox[\(g\), \
\(R\)]\)/10\>\"", " ", ",", 
       RowBox[{"FontSize", "\[Rule]", "fontsize"}], ",", "Black"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "@", "xpos"}], ",", 
       RowBox[{"Log", "@", 
        SuperscriptBox["10", 
         RowBox[{"-", "10"}]]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gs100\[CapitalDelta]", "=", 
   RowBox[{"Text", "[", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(g\), \(S\)]\)=\!\(\*SubscriptBox[\(g\), \
\(R\)]\)/100\>\"", " ", ",", 
       RowBox[{"FontSize", "\[Rule]", "fontsize"}], ",", "Black"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "@", "xpos"}], ",", 
       RowBox[{"Log", "@", 
        SuperscriptBox["10", 
         RowBox[{"-", "12"}]]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"color", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"ColorData", "[", "97", "]"}], "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"ColorData", "[", "97", "]"}], "[", "5", "]"}], ",", 
     RowBox[{
      RowBox[{"ColorData", "[", "97", "]"}], "[", "5", "]"}], ",", 
     RowBox[{
      RowBox[{"ColorData", "[", "97", "]"}], "[", "5", "]"}], ",", 
     RowBox[{
      RowBox[{"ColorData", "[", "97", "]"}], "[", "4", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"label\[CapitalDelta]", ":=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
     "gs1\[CapitalDelta]", ",", "gs10\[CapitalDelta]", ",", 
      "gs100\[CapitalDelta]"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"plot\[CapitalDelta]", ":=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ss", "[", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"i", "-", "1"}], ",", "i", ",", "gr", ",", "gr"}], "]"}], ",", 
      RowBox[{"ss", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "i", ",", "i", ",", "gr", ",", 
        "gr"}], "]"}], ",", 
      RowBox[{"ss", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "i", ",", "i", ",", "gr", ",", 
        FractionBox["gr", "10"]}], "]"}], ",", 
      RowBox[{"ss", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "i", ",", "i", ",", "gr", ",", 
        FractionBox["gr", "100"]}], "]"}], ",", 
      RowBox[{"ss", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", 
        RowBox[{"i", "-", "3"}], ",", "i", ",", "gr", ",", "gr"}], "]"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"gr", ",", "0.001", ",", "0.1"}], "}"}], ",", 
    RowBox[{"ScalingFunctions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<Log\>\"", ",", "\"\<Log\>\""}], "}"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", " ", "color"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(g\), \
\(R\)]\)/\!\(\*SubscriptBox[\(\[Omega]\), \(c\)]\)\>\"", ",", "\"\<S\>\""}], 
      "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Directive", "[", "Black", "]"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "15"}], "]"}]}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", " ", "Thick", ",", "15"}], "]"}]}], ",", 
    RowBox[{"FrameTicksStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "12"}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"plot\[CapitalDelta]", ",", "label\[CapitalDelta]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8133461983962045`*^9, 3.8133462445786886`*^9}, {
  3.8133462806432695`*^9, 3.8133463381643915`*^9}, {3.818841240016239*^9, 
  3.8188412946601815`*^9}, {3.818841329106301*^9, 3.8188413423061566`*^9}, {
  3.818841406922271*^9, 3.8188414281791487`*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"61b5ae26-97df-4f0e-950d-0a96081f8ab1"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV1nk4Fl0UAHBm7ovsZHut2VtoESUtxlKkPtWrxfLaSvkSlSVUthJJlC2R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        "]]},
      Annotation[#, "Charting`Private`Tag$4874#1"]& ], 
     TagBox[
      {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVxX041AcAB/DzO5W8O44756VDlFydO8+SrFvKS0XzsAk1kgdtRHEu5R7k
pUUsRHWRzrqzXpBqiqjf9xp15OUKzRLdpPTipczy0nps++PzfNh7EgKiCAqF
4vef/2+O2Hgyr5IFw+1p3P1pfPgx6YEMKQv9x4JHPov5GFK9plVVsMCcdjpz
PJWPBUFhsaKMhY9+LQtVKXx4WD0vmi1l4cq16q7BRD6UT8WF0XkstCRExG6L
4aM3sKHAI4mFhY5NUnt/PsY91xyb38xCWxNn5hmbDxsbz+2VanPsdc99lH6H
h5PBi0QTmeZI3P24QxnOQ5ZSYkdzMEfv/fy+USoPIm6QLO43JmbDBorcpc6Q
TzXn7ItmwnPwvc/aTc7or97mKtdgQq9H6BszxEWetPbAjQoGYpvK2+NSuUiZ
aNLd68HAyzAXgmHNxQ8uH1ICh8xwrGGj/2TyGpzpVXm9zDCDYbAybu72amyu
zS7zW24GXd6OdTXU1ZhO360YU5iCY9vAeuDOgfrKKx9elClcHdeecMxygqq7
pLKWYgpdA9HSD42rsIFjdkSjgo545cfmXdOOeD2y6d78Rjq+YE/2Gbg74lTJ
mV7HIRN86slfaS1ciYyK0z4aR0wg+UhzTWpcgXjp3QJ9CxMIAj4TFpMOGBho
DJlqMIaxtk1b2AoHZB8I/1G8yxh0LapMHW8P7oLT0S9naXANHNlSJV8Oxqjs
lewsDWedXRiyN3ZI1/rQObyBBl5O1yeOsx3esqOO7hgwwhtax7fP99qiqDRL
mphmBIIpzbtdYwN3jfbjLUwj5G79lX5umI2oqpHPYzcN4SA7WDpgzka7/NKj
plBDjB1sjXDcvQzRbpzxzHEDlL6alMc5WqNucOf8U54Bvn/vPhRVa4mZv3h0
dao+bIwl9067WsBrPuRxQL0eMvKVOp6V5tCr7wug/aML3e/WSLbZMvEsvDJZ
wNfFKUl3gizTDLakYmfjQR20VIc5yOfpiCnK+1pNakNhQwrnRCa4HnjhpXB2
KSJvFJ4b6qQhud1QELRhKS46BVSr1hvhK+cuN7lQC1oLsdovNAygpeOyubJ2
CRhM/1irPB34SCYM3/69GIkFtg/z1mmh0GwuXcpZjASrEwGGOZrw3xp8/ULi
Ipwv99qzZ5wCvffhU4FNmuC3PpAbi+fJxzm3eg9MU1EQ4d1aQpkiDVSRh5+5
UaHPSS3aPzZM0o6XdZ9fS4VD+votTeXDpKlXj12kCxUptimUEd9h0qLZo/sN
h4op5335XdV/kisusu1mllFhbznxRCNWTXpkPO80WkKFt574TqhigBRxd7K9
ewh4W/tO3wx7RB56VyzSVhGYy40XDtarSHFV+8PODgJ3ma31V3VVZJaFm+ib
+wSaKAXrLid2koVazIcRjQTeLhCM5ZZK8rL6iVB8noBwenjUqfI2WVOm3y4o
J6Cets8tGL1F1gV5WVMlBN71KwKFTvXkrY76ttxiAn/cCz1cHHmVbGkosTqd
Q+D3NvpPxKVi8kFSR1JoJoFDmhxfrk8a2b5as80ynUDIjGJmf0icQCVLSpKl
EODWlfMr+iWCnvAryphkAqxf3u0QZf8seGL+wnJVIgHNlrM6/dYXBU/7zJMm
4gnYBrkdPXy3RjBYGKC8FkugxDmazqu7JvgXyNJiKQ==
        "]]},
      Annotation[#, "Charting`Private`Tag$4874#2"]& ], 
     TagBox[
      {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV0/k71AkAx3G+I0SO+c6MMTNUNCJHBhMiKaTaFjVTijyP4nF0L5MzS9Pd
tHocHUppPI5H2jxSkxHxERsGa4psIWZruoiHFLLatv3h/bz+grdFxCFBFKGh
oRHwo/+t2702V1LIQXDRvhthLHcEsBhCUykH5oPrhMNMdwwq35OlBRyEb2Tr
JJu447t3Vk5jPgeeRXcO5tLc4bNwKHvmIgcT2le9FAbuaO1Ly4qWcKD3R2Cf
G+GOHqE800fEgZ+lkxFtxA2j6xzPzPpxYETlRLfVucHScl1goYqN29mJa/bv
cEPujnmJY8fYkMsaPGWzrjjeeoVLWrPBMkv16ylwRSIvuHh/Ewte91o1lnm6
ouRT3ckD0SxInAerlwyuwPPfN7mXaLIgsImoFaasgERaEXe3wBSVxpKVISYr
kDxWuyDWxxS29yzitB7wsZc/kSwcZOKskyFTvY2PvB6l/5ujTASIt1jtmXGB
X8WJ/AArJjaN5ek3XXPB54xdjR8bTTAQ3TYXtNIFqltvNzhHmWD38Jn74gFn
KLsuFFZomKA9rGxSneSM1Q5MsWYBA2k1sZ1shjPeq30fza5l4O836pDPcidc
upDXYztIh2/DXcrcViccLbi8QVNMR45ySq90moeD0vpMQzM6ov7d90tqDg/9
/TUhn+Q0BIWmd3MceTgRF346LYwGadVLcU2xI3jf7U95zZBo+lZvndG/HKbv
it8WXyVhNWA4lbZoOTJ0JzpfrSbx0PHmC+0YBwxbRJ3a3k+F6GGpi7zAHtkX
j0vj06n4rSk1Nve1HVZpKs41s6igfTk/mWBqh6hS9beP941RFSgQ3dtsC0XJ
zSe1ocZItJR6Uy4tQ7SHw+ixUSM8u/6UZ9Rug8qXO2f7nI3QYPm1Q9/ABtOT
zgzVEUOY8a0buAJr+M+GPBXIDNA+Xh955NRSGMieCci5BaCGxJent1hhILww
wdtlAbYlPWLYTXOxpKFxZ02SPkY1JHF2LlzEZEuCVA16GPH0yNsWtwRVwqI3
h2fmY5VWkX3rNUskKIy9g1fPxxAo/MZuC6xx+tOj5LAufi5PkG6ZWgxdfb5f
YYUOnlRWJO8yXYwNV8aMh79oo4uz3iLpzEJkMb9mSB20EaCeU6+sMMPmn3ZU
FcXPQ1TR848Rr9gwGA//JKzVQoS/dcl9PRaenqzuiftMQYqDzmjviAmMlJGp
Ax4UVD9Qd3q30UGey++64UbBbPMAd2MDHSb+3dxIPgUnQpo9A2V0mNX5dH1w
oED4j0/mpkI6bMosuNOLKXhgmjtFTaHD5+hQJ1WHgmFGZkyLNf3HDzst1ncT
0GPO2l4X05AykpOopyQg85rLMUqiIa1U0d7ZQaCqlFqdtp+G42YeiVsfE+A8
FBus305Dli6rfXcNAfqBBPVVexrKVb2H024QeKfaesi1l8TtfEOF9zUCH8Zf
TAS1k6gM9l9EuUIgNUwrMxIkqjtkbWdzCOTrlauSy0k0yy8svHySwNBe3/rQ
dBItog5R6DECwbtaW3xFJBTLtdrMMwj8FXYpc2ksCWWxSFScTCBKLjZ/sYVE
d/it1pgEAi2/zusq8yfRy35tbhdP4PyiAv14TxJ9z9iisYME9qjKHvN5JF5m
CVrv7CMQVBc+Oc4l8R9WK1l6
        "]]},
      Annotation[#, "Charting`Private`Tag$4874#3"]& ], 
     TagBox[
      {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVk/s31AkAR/lOZchzMh4zatd3Bq0a77eJKGL3oIw80iZplBTLMGS9SiTV
OZ6VpiazjYgiimpN9VF2STSTJEtJW0ktKlRWtbZ+uOee+wdc4y3xgXxCSUnJ
7yvfLIv0KCmQMCGaCdX0vcSFnyGdZ1DBRJSt7c2+Ri6GFKO0M2ImpGIV4dYG
LubcC4tbRUxkz4gfZ9Vx4bnkSdFMGRMOG/efa67momMgvTC6gIkABteXfZKL
Xt6Vw54CJgpSlmTO5XIx7mWZP7uaiaBo6oOmEC5I0stfMszA5EhUfeiUK0pC
5wsn9jLwRe18jaTMFTkd5WyaGQMRCdsuwtkVQqtg6c5bhshRbY6n97mgclKW
uyvaEPL9d0y1d7ug/9xPTpXKhjiaEWC+UtcFBRV1CRfFBvjAT6n2anBG6kSL
+nZPA8Srag2/DXLGDrt3qbwhfcjzPuUq3jrhWK/C+0W2Pkr63ErXlzhhdd0+
kZ+JPopW5aXVOzphOmtz61irHoxlzbHcXkcM14742PD1UOUuNIlLcYRCXiqp
U9KDTmPZlns0R7hx9Pcoi+m4qRnMVbnggNHnq27OetBh6trTMcxzwJHSY73m
Q7rI15Ukjr6xR7b4qI/yHl08NHm+u7jYHnEV1w9rGumihhf2JJpjj8HBq2GT
VxahtD7Wk9pph30JEfvTNy5CmcUjS99ddrCaW563YoYGs94u4hzVDgYvpSPS
4zSE3pp+VVNjiyzqu+6/3Whgj7cOxvvb4rUxPy9kUAdzF5Hv89oGRWU5FYmZ
OlC/bM5qPmQDrnLnwTZDHcjll7abmdmAf+b5l7FmbYjTj1R737JGZ+XZey0b
tLEn+prmBN8a0S6c8b3jWrCSBqskKVnjwuPw2QEbLVSOxKxPlFjh45QNffhX
TfDeZN/9b5UVvGfDegKbNBAsKvcIkllCo+lBIO2zOk5Q/PJDvljgUYQk2d1W
HU+NT05ROBZg3WgNv5qyEKm1WwPmxXCwraggYPiGGoQjukKLquVo5J1+kTSj
iva6DDVJzzIkd2q7B7upYkfskM5x1WVYaX3XpTKJiodBazPNl5uDutButaRO
BeHhB4Kd/X+AT/mE9uv3C5DolBmnm7YUhfr/ZlVwFqDBKEzx/pAZ1v4Y2ng6
cT5WfPYOUqsyhcbbiEleyzzI/OKs7FpM0JN7uTdhmoI1HpuC2mrZ0FJEpT1y
oeClSndb6nEWaAdF8lOOFFA1fH/JKGNBz/s+O8qOAr+Hsk9ZhSwYyTzlrzgU
2C9Nl2bmsbC02pj98XsKRh3Yf0UmsuCZ/aRbR4WCbHtJkcyX9fWHcOM19wlo
N4cIqj6Q2P1PsVBNQYB/O7Rq8zsS6Wc673R3EXiWEeWsP0Yix8hFGPQnAYMD
oq3pT0kUUg3vRF4lQI+krzXtIlEz3JeUforAHCOXPl1B4rxIs9P9xNf+rb0v
W0TiQrD3d5RyAu39G6VqR0hc7mq6faCYQH+9pT/9IIm2K6VLjuYS+BTxmbsg
mUS7oEuwYS+B5oHrrWnxJDot5t1enEXgQ38leyyGhEIqEEhTCVzLE+38YxOJ
+xG1HduSCcTF/OzFCSPRx3i2eFkigXW/n31WxCMx8IAhmIgjcINh6THlR+Jx
YWBHQyyBxvyCkHU+JP4HmqteDg==
        "]]},
      Annotation[#, "Charting`Private`Tag$4874#4"]& ], 
     TagBox[
      {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVkX041AcAx93v5P31vNwb8vLb1piXZL1cRSnXTQ81mgkNNS9b6OF0XrK8
22itI00hnTpWWkZNL+Pp9720OqIuISm6rSTydqcJj7H2x+f5/Pt5no/d3gMB
UYSGhobfe/53S+Tm40XVXPiQmuWi9ST82BaBLAkX2YFOTZo8EoOK14zaKi5c
9goVJWtJLHmJS2QVXCwIorV/+5SEt83z4tkTXMzm9ImGXUnI+zPE0UVcTDHn
QoNJEt2B1496C7l4WH3Yi2dIYtzH9Yf5rVz4FwsSFgcdYG/v41+t5CCCWyqR
pTvgePAy0UQOB92OZ6ecrB2QKz9FMj7ioKDi2VCCzB4ityBpXCsbi4/7zkzs
sUeNuiU/PpqNmp54qQXNHn2/bl9bQ2OjpG6mOb3SDkWS+sQrVSwct/bT+2Od
HVInmg1ivVnQ33O3XzJgi289VKmBg0x06X+jKU+zxcluBX8oi4ndRIhumZUt
ttbnVfh9wEQdc3IsO2c53mZGyMZklljkT3qGtdhAefGVwD3KEglf3BovoNtA
8aC0ul7DEjtfrI7fuN4ans7MbFqVBUwvPeE0iKzw+uWWW/ObLdC34sCIkOLi
59KT3Y6D5iivipN1zHKQVVUmoGWboyPCUzvVi4MEyc2jRlbm0BpZ0wQRG0+f
3titvm6Gn0D43G9kIS8x/PuMMDPQOYog13km3JY+Kdg4y0Bcs47NhlVMsIal
r6TlDCSuyvatSrNEpo6q829PBoZBstpaLTBqF1Xw5VNTUL5fCxoXzVF8IleS
dNgUvOZY9hTfHBto7Udus00xcLRs+0KmGaJqX/47dtUEkQes8l60MNBec+Fh
c4gJXn8n97fXZiCa5zyeM26MiJNfvRF4m6JhIHS+390YhZMmx9qKTPBu2t1C
ecgIf64MXrGr3hj8+d1dAU2GIIucwh0+NoJhU08AY8EAP44t1669aYBn4dUH
vVYZYMuWFN/41fpwoGShN1L0ga6Nv7+R6yKmuGiHktJD7F/+cZ/v08HlwHND
ybO6iHTLHfFTauFgu4lXkKcubDmdtnMpy7Bp5X1eTbIO0grqojPVdOjoe2yt
rteGidH9GdeDBASnJkxG/9HC6cEZ2wwGDWLmXKbEWQtFfT1eWh8uUTt9gy+f
S1oGVsuC1CNsgTKcClcHNmuiiz7eX3h2jurKv9ad+JaOz7IbD2k3zFDGin3p
z3h05Bpd7d2mnqYYRyoenFlDRx7bIdX41TRlyX9E7vOgg3Ry4T9+Mk1ZtXg/
GHGmQ5JtExsjm6ZWnLcj39nS4W4Y01oonqa8s553mmrTkalMftzrMk2J3ELt
tj0ioDS+klSyX02lvSkR6SkIlLkF/BIerqYyatvvdXYQ0BNk6TgHqqlcK55o
1x0Cuqvzd8p5akqsw74XeYOA0N7snYaemqpT9iZnnCEwXOF4Ov28irpUYdTu
VUlAlOFY7lupohqC+MvppwgcuSZt5YhV1LWOprbCEgJh/bTK5hQVdft6qU1Z
PoFRrtveJb6KuivsEIbkEDAI6b6l4KmodhfNNutMAhs8h3acdVFRCqlQKE0l
oI73mfSxVFGPwi/KY95/WDsgprH0VFQv54W1U9L7nnWbN43+O0X193CEEwkE
LhzedbFFNUUNiAPkjfsJ3KmUex8bmqL+A2QEZ2A=
        "]]},
      Annotation[#, "Charting`Private`Tag$4874#5"]& ]}, {}}, {InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(g\\), \
\\(S\\)]\\)=\\!\\(\\*SubscriptBox[\\(g\\), \\(R\\)]\\)\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontColor->GrayLevel[0]], 
     NCache[{-6.536191722549654, -
       Log[20000000]}, {-6.536191722549654, -16.811242831518264`}]], InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(g\\), \
\\(S\\)]\\)=\\!\\(\\*SubscriptBox[\\(g\\), \\(R\\)]\\)/10\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontColor->GrayLevel[0]], 
     NCache[{-6.536191722549654, -
       Log[10000000000]}, {-6.536191722549654, -23.025850929940457`}]], 
    InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(g\\), \
\\(S\\)]\\)=\\!\\(\\*SubscriptBox[\\(g\\), \\(R\\)]\\)/100\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontColor->GrayLevel[0]], 
     NCache[{-6.536191722549654, -
       Log[1000000000000]}, {-6.536191722549654, -27.631021115928547`}]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-6.907755278982137, -28.70423974678179},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"S\"", TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(g\\), \\(R\\)]\\)/\\!\\(\\*SubscriptBox[\\(\
\[Omega]\\), \\(c\\)]\\)\"", TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0]],
  FrameTicks->FrontEndValueCache[{{Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{-23.025850929940457`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "10"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.01\"", 0.01, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-32.23619130191664, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-29.933606208922594`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-25.328436022934504`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-20.72326583694641, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.703782474656201, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.991464547107982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-23.025850929940457`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-32.23619130191664, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-29.933606208922594`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-25.328436022934504`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-20.72326583694641, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.703782474656201, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.991464547107982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {{{-6.907755278982137, 
        FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.298317366548036, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.050\"", 0.05, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  FrameTicksStyle->Directive[
    GrayLevel[0], 12],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[
    GrayLevel[0], 15],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-6.907755278982137, -2.3025850929940455`}, {-28.70423974678179,
    2.2676000435682155`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Quiet[
     Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Quiet[
     Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& },
  TicksStyle->Directive[
    GrayLevel[0], 
    Thickness[Large], 15]]], "Output",
 CellChangeTimes->{
  3.8188413029269533`*^9, 3.818841352891028*^9, {3.8188414235870733`*^9, 
   3.818841436288657*^9}, 3.8188429564921846`*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"81f376b5-9a0e-49ce-99fb-fb1c17d1a2d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "detuned", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"\[Omega]", "=", "1.200"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gs1\[CapitalDelta]d", "=", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(g\), \(S\)]\)=\!\(\*SubscriptBox[\(g\), \(R\
\)]\)\>\"", " ", ",", 
         RowBox[{"FontSize", "\[Rule]", "fontsize"}], ",", "Black"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "@", "xpos"}], ",", 
         RowBox[{"Log", "[", 
          RowBox[{"5", " ", 
           SuperscriptBox["10", 
            RowBox[{"-", "8"}]]}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gs10\[CapitalDelta]d", "=", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(g\), \(S\)]\)=\!\(\*SubscriptBox[\(g\), \(R\
\)]\)/10\>\"", " ", ",", 
         RowBox[{"FontSize", "\[Rule]", "fontsize"}], ",", "Black"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "@", "xpos"}], ",", 
         RowBox[{"Log", "@", 
          SuperscriptBox["10", 
           RowBox[{"-", "10"}]]}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gs100\[CapitalDelta]d", "=", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(g\), \(S\)]\)=\!\(\*SubscriptBox[\(g\), \(R\
\)]\)/100\>\"", " ", ",", 
         RowBox[{"FontSize", "\[Rule]", "fontsize"}], ",", "Black"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "@", "xpos"}], ",", 
         RowBox[{"Log", "@", 
          SuperscriptBox["10", 
           RowBox[{"-", "12"}]]}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"label\[CapitalDelta]d", ":=", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{
       "gs1\[CapitalDelta]d", ",", "gs10\[CapitalDelta]d", ",", 
        "gs100\[CapitalDelta]d"}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"plot\[CapitalDelta]", ",", "label\[CapitalDelta]d"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.818843014374962*^9, 3.8188430446898756`*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"b693945e-2cfc-4454-87de-ac62164cda86"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV1nc8VW8YAHDdew+VCN19qYxESjJKFNelkobQUJSGjIjshpASiUIKP7to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        "]]},
      Annotation[#, "Charting`Private`Tag$5767#1"]& ], 
     TagBox[
      {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVzGs0lAkAh3HeEcp9zBgzI5FLEg3GnnaJ0SSLljZqIm1qSxxdNbmVXVKu
nYpS0nRcjqELCRFSvX9p7TQRBl0QUwyScWq0tM62tv3wnOfbz/LXw0ERhJqa
WsC3/v+D3esuZpewEfv+5dqBei4CmPRg02I2Mu6af42q42Koa4JaXsjGpCri
4WwtFwu8nAstIjaur/7Lg1rNBd98OPfLJTaquxk8v1tcSPqTcvZlsyG7emBd
QyEXvcGNZ/lCNkZUAp+LGVwoN3Ay573ZUM64b94YysXy5RsCS+Qs1PHCvVSf
XXAxZFHcdCoLvur8y7x8F5ySFFhTV7CQqmw/vsfdBXFOAvGBViaSvmv0evTS
GWWqB2kH9zERIRcdIY8741Xlxu/L1JkI6aZnzdGdkV1cFXO30BRfs1rdNO86
IWG6WTeKb4qhLYKwZoETol0/JQQPMSDVcRgPVHBwpbfLR5HCQPSizAWhPQfe
VadFATYMTCRo7fQRrsbn5F0tUy0mOOezsS+90hHyijFflwgTOEjGeLQZB3R1
5pVUqZlgimOpMLB3gKcj46R6IR0jj1/PNu5dhYnR9Y/n19Gx+CE5U1Vpj8t5
V3rth2igeIx7GitWIqUw31f9JA0WK074P7FfiUPFj87qm9Fg3bYqamSXHQYG
mkJVjcZYu9PE/c7VFTgdE56RtMMYWbR0SdtbWzgtOKR7fKEiMWhNpj/TFqbj
4jHxVSq8L92jme60QbL2p453nlSY97QEnyu3xqRlRPq2ASMEhljpRw9bIffS
qeKjvxtB3Tc+N9PGCmvVpWeeMI0wW+qno75jOSLKR79O3TOErALb9C5bQlp2
s7t5uyES++Xzfm8ssM/NUZmqNIBV93qyiWaB6jdh8/0uBtgv0dyVUmuOuRkX
uvyEPg4PnKkM4C+Fz3yoLKheD5z4gOG+Gjb06vuCqP/oIlpiItZ1Z2EwvCSW
x9WFt6wjyabUFFZkS1hTvA5IDtNzizUDkbnZm+TkEtyxPV/z8BYdtcGlimNf
FqNO3sP/V4+GWKkhT+C5GHa/MGTULCq8nJ+7lR3Thjyr53bBkCG0dVy9S6q0
0GFb6eqyXx++BdOGk39pYnZv7G/+3jrIYfydXOyoiQyLCtamNi387B9SW3p0
ETw0r2/yPagBvY/hquBmDbyePl14fok6ZGkNvTGfKSClhoneR+ZJg649xwfd
KEhL6I+y+aQiqWdEnUVrKChitSzUP1eRJj491ntcKQhdL/b3qFSRZg/4ne8d
KQjqDH7GiVSRdjcsrecsKEige5mVDn4i+SnDHUZaFIhmlska/vhIxjmFWf7Y
Q2CCZYw4CyWZ+OFC3JIuAqOR99Wor6fIpHLps452AvePuHvm506Rp8zc4ra0
ERAN17iGE1Nkjjbz2e4mAnaZSvHbd5PkLfmLY0lFBGSvpuLziibI2yJ9Ke8a
gRyPoWsQTJDVAp9llAIC5ak37/XqTZAN7fVPsy4Q+DCv4Vl3Ypx80phnnp9G
YM7Kr+UnwRj5p7BduD31mxezta5Od4yUrtZ4ujSZQOiNgmRKq4LsEguF4gQC
JbvtdbZyFGRPeIUkMpZAYK8yZZtilHzBGlm66ug3L63vBy/RKNnfxxJOHyLg
z5YbGGweJd/kBElq9hNg8snBVs1R8j/1EW7X
        "]]},
      Annotation[#, "Charting`Private`Tag$5767#2"]& ], 
     TagBox[
      {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVk2s01AkAxflPpDCY/GeMkXdIJmM8ZlahhuykHcps8qikDnXS43jNKiSk
x5Tyant45DVtUZPaFGm3S7Umj2UjGxUOkbwO0gklaz/cc7/cc35fftdk92Hf
UEJJSUm0kP/7ccj6LGkhC49cn5fVbeZDxCTFegUsNKppHNjqw0dXyyDtej4L
HKHYpk/Ex7xbemZNDgsjKb23vnvxITDszpi+yMJnCxW54wY+FJ3x6WFSFhjj
AeXFP/DRJq5ME0SxYCX0qEg05WN0g+3pWQ8WuBtXgjfFg6npBu/CHn3MZP90
p+sCD1n+KpKxZH2c97NVseHykKK4Yk6z1IdC8OijT7sTJBy/kgNPmaiVyu6U
RjpBNvk49WAYE6WOZ7rLSCe8vrWJL1NmIt+CMt1X7ghpgTzi93w9CLrLb06K
HBE7Vq2xT6AHs1L3+t8mHLDfYSJW3MWAdVBKb1aaAy63tXj2H2dgdtvdQxYc
B3jIT+SIVjDwSGci70KbPaYSd9WM1NBxbjqzwzbCHj1lA0JuKB1BVT3nJbr2
aGnOLpQr0bFmNCFk6g4XrmxGknI+iYdOgUNCEReD791rZ9eTqLdvGnSfsMOv
2ZfbrLt0UfdpF1WSZofj+ZeEykm6eDVone3NscOhgj/TqAa62ManmO1s4ODN
m6qAycpl2HMiVsNjHwcnIoJPxW9fBmkwp7VZnQPOvM1Jl2kaFs3phJn52ELv
Q8lAyVUamt0yJsezViNRbaKp15WGmwm5dnvfsjFkEnpy2xsddBDfhwUkGxkX
Uwoij+ng3OSWwyFBNlirXH/2GVMHSd7mHzsyViH0+vu5kQfa2OGX4zjQYI16
2c1/qgO1QUmtfm26zBphzuzR5FEtyOMM8zK9VqL8XdBsJ1cLoHZpMi9Y4csn
LtkTR4X7ZeP78+2W8JwNeOlboQnTsKSmp1RLaFa88qV901jYD9gGiy3wNrgw
xs1eA7ez1ueGn1oBsyc1QVW/qCNc8OEboTDH3gypT8+Tpeh1KXrAUzfHPXFx
f/T0EvRf9Zj/d60ZYuq13fxcl8AoYMBz91FTrLP721kWrYa4w8/ur5CZQE3d
waNQvhiu91XCZS3GEF4Z0x76rAoFhZ8wrGqMdMZMYgFbFQH9Szd2eBtis5f/
veJIFTi8Pt23tcgAmuPBk+LqRUhu/CKdGdfHy9SHbRFTFDw/NdNRu5gJrZY9
R986U+D0aZj8askA7WxO8zUeBX/kyNYEGzFA92w13+NAwXDoTmoNnQGDx4Lm
j2wKhoRSeYIKA1Y3TMy/GFMQHfg8ubOXDsHx7iadxRR82+JSbpRHX/hDkMmP
rQQiKx9mQYuOI8OZkqUtBGhFjV9bVemIv17f0NRIgP00vvj9HIkUA2fJz38R
WJKxqWhumES6GrMhpIoAS1U8rqkgUdrTHh1/jQBn/J5XSSKJ2znUerdcAnUG
W5rPSEiU+3kaUa4Q2J8q9T1wcMHrxooXZzIX+FMx7lZBJJ5VZhteSiWQfaRL
HOdEoi6qMSowmcBmyjpfIXvB+9WLXixPJGAivbGKZk6ipSQqqiSWgFeh/o5c
HRKtwWWKvTEErmm1lm1XI9Gu37d8VSSBNpXxWua8Ljpf6UeNHSJwzP9uXutn
XbxL91XcDSfg7yLiSUd08R8bkF1G
        "]]},
      Annotation[#, "Charting`Private`Tag$5767#3"]& ], 
     TagBox[
      {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVk2k41AkAh8d/CtW4plwzg5h/ZdVkjJFrckxIPOyu2XSoVB7HblLObKZc
pZAnNIVVjsfQFiarFFH9tNqczRRpI8yWygpJ2aKsbT+8z/vx/fSa7j3gF0xQ
KBSfr/zvpj2uZzJKmaBIahnX3gjgY6grMihhQmfXTJ/rqACDihF6RRETsRdc
CuUjAsw7Z+c2FzJh9VTOfPNSAKHxUM6ns0w4iqdYZkoBWvvE2SEZTOx032iS
3SNAj6g+SxjNxP4LVmT4LQHG3S1PzroxcahIz5I8LYCZmbtvqZIB51F74w4L
Ac5sXRg3kcJAdyUrxqDLEamtBSR9FQMa+Re3CiIdEcf1l4b/bgg1Za5xnoYj
yqeaju8PMcRkRpxvfo0D/qzytitXMcSLhMkQhbcDMkpkkVeLDHCSX2QwNGKP
+IlGWpjQAGHzXHvJKXv8xH8XLxrUx8Gag98nmdsjv0fh8TJJH87VRQP0Dju4
yY4V+qzQx3zIIE18wA4fEnc3jzXr4ZFPkieLZgdl5StPXrAeSjUfzO29YguF
XFIqo+ghWbhPofSyhRNHP1mlSBdfMjdusxlZh5HhDXdnXXWhnX5zC/fUOpyT
5PdYDC4DbZPvkb3m65BUlOepkrwMTCcDqmOHDSJKbmdpspbhfNZkjleIDfr7
G7ZN1S/FpafBCVyqDY5FBp4Q71gK+TUjYVMFH9z5NWnrP9HRKvrH9KiQD4PX
0lfSX+jgTNuMDA9bI1H9XddzJzoYkka15enWGDUNTtvSr4Na/7HhrBXWyDmb
WhJ1VAeZvudWXmjlQaDSntliqIM0cWLQ0yAegiuG58auayOG0pg+ROGhvfzS
w8bt2riv791/RGqFEAfOeMq4FlhnxLdsXKxQMxAw28fTQsWOZ9Pxz7n4+J6n
q0zQRGjpnGd4Ghces9se+dVpwF9dttnXjAuNusd+9C80eDdAwy7dEs8CS2Od
rWmwc2Iddru1Fuw7zQENh5Zgeqy5r3+Og9CcjG+VdxZj/4hYou3KQa2o7GXM
p0U44G4yUBO1BrHt2s7+TotwmdpMOtashovVA4fyGHWoMopz/+2zgPoSvlup
TA1tu5SeR1Ut4FkwoT06rQqRjB7QIvgG2foziSUcVdga7U5x32mO77y21pZF
LUS5XrGcemIVNCYDp0SNC9CZ7V+2WbYSj47f6In8QEVExBOvmw0roKUIOvzM
gYqVUkVYbxsJemahvNiWih/jqxNO3iOh59FNBvGpSBpYFGzfTILVJJT/zaGC
Ijepy6snYf6rKflxORX3tqw38bhIQpg01KWjRkW6aKYu7Bj59YcA043dBFrS
rq9qWE/i5ze5cYsVBCSf0S+0JyGuaO/o6iRgSiuw7OCTSGU5xP3wBwGtaMqV
J6tJZKsbduxpIJDPWdA7ZEjisrI3RlxMoMyMT62cZqO6ULPd+TyBt3ap94ze
sVHj72FCLSDgMm6idnqMjRuddW3puV/70rPz4S/YaKmXGOcdJ7D5ddsJvYds
3I/ujN6eQoBXNat6pJON9rUL2owSCRS+lb3/6z4bCml0tDSegOXnUNrF22x0
B1a2hsYS2M5rsVa7yUYv44XR6igCsdV+d4Lr2Oh7zIieiCDQ7n+16m4NGwPZ
fq2/7SNguyl5xqiKjf8AFU9djQ==
        "]]},
      Annotation[#, "Charting`Private`Tag$5767#4"]& ], 
     TagBox[
      {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV0/8/1AcAx/GPz2X5/uVwnEPhpC8nEuVMrqSr1bSFFFqo0La0B8elsnzv
i77sfD1RF/mSRUalKPV5Kysu1c23iXzvG2Iyjcm5tR9ej+df8DLf85NnMEkQ
hMfn/rc2aF16Sj4Lp96PNLbXcOHBNPAyymPBy59xpfQ2Fz2yd/RiCQv9x8OS
4qq4UPBEaXW5LKSn5fOWVnLhZtabOp3JgiSOXf1zCRcNnTGikBQWHMOvV7LF
XLR6VZ91E7CgOtPxOCKSi9ENtidn3Fkgtv91QtuWCwuLDVvz+4wxbjxYcSnb
Cek7lYVjCca4V5OzhqPhhMSG82y6tTFiRCojxxJWQ2jnU3jgIRPi72alnNFV
KJqoTQ4LYSLawlj1RdAqdJRtcSpSYiLTad+jV1JHpOSVh9+QGMFafaPZvVWO
iB67q7HfzQiwSf5aXOaAHxw+RHv1GKLWZ7y7k+GA7FYZ/3WcIdxvWgrYp1fC
vTwp18PKEH7ENtp6ciUmYwPr3tcxsH93hLgrzB59pW822Qcz4BrqWJ0wuAKy
5xn55QQDw5LgnFseK+BqYxivJDFAVq9nfNcdO7x7tf7BzDoDFLhkiEzt7ZCV
kd26tEcfkosQ2rjYIk4i3qQUrw/isuaxmMXLcTDv/lktE330X1FkZM1x0NVV
4ztRrYfmQdusBV3LkBQecCJmlx7OWCpt39y0FHYKzvE103QkGdG71UuWwOht
4ZvCHDoMTM/V1GYvRqzKh6cDrnTED+1pF4qsMWwefHxHly6WHOHrkZGLkJqZ
mBdxTBdl1qlipTAruChJT9czdaGz5epOuhcbwcWv5O9v6SBHOb15ZJ0lpEW/
/nHXTwcXUvIze/gWCHG2GU0Y1UYjr7+A+6U5Krr9ZzrttfHil2svXfgLMfW3
vUHfUS1Uxwl3826ZgT/j2+xZpYkzz5SjQutNoFnV5kmf1YBTDm9bIsHCy4D8
KN5KDVhVnHP2t2LCkqrzrzmkjiG1Aj4v2hChqSnf9FFqWGvFPvCg3wDXvQpe
R06rouPCcIUlVx9RUh2ej6sq2My3mltq6Vi74plzUaQKWodar+yy04WKuoN7
fvl8FC5Kmi6M1sam82M6wx+/QNnk2OOwXg2IDP+NzbP5AoRyoKs3Rw3fbt55
vSBCGTdkxVtVH8yH5njAhNfdeXjYcbHh8lFlNCffbg2fpCH48OUdGSY0aMv2
HnnpTMNbLufsnU8E6Kdzn19aTcNDH5VzIRMEGPwW9l4HGmaN+jX1hwiY1Lo9
H7KhgTHie1LQTmBxiTl7aiEN21wX+bpXEnCL632qO58GJ2XPcU4o8fkHf/ON
LSQWdkR6c0oU1OGRNKGajMSLwKmZ/kwFFVMsffK0iYQfvyUmJ1FBJZo4C70f
kRh126qlH6CgRCrMJ0E1JCp6d21ewlBQV/vaI2Mukfhtqm11V9IcdS1XS8q7
QIJ1pl7vfsQcVeHDX0A7T8LIe66mIHCOut1U1XgqjcT3FxlBh1zmqPrqDDNx
MomNH51neZNy6rGgSeCXQOJm6YAGd0BOSZfPazSNJVH/KbDXQSanZIUCQWE0
CdWxq787lMmploDShtAoEv1t/n865cipduNB02URJP4ZuFbMOymnOtuMBWMH
SUS5ZNh/JZRT3SLPhsofScytIY9s3yen/gNamGfA
        "]]},
      Annotation[#, "Charting`Private`Tag$5767#5"]& ]}, {}}, {InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(g\\), \
\\(S\\)]\\)=\\!\\(\\*SubscriptBox[\\(g\\), \\(R\\)]\\)\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontColor->GrayLevel[0]], 
     NCache[{-6.536191722549654, -
       Log[20000000]}, {-6.536191722549654, -16.811242831518264`}]], InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(g\\), \
\\(S\\)]\\)=\\!\\(\\*SubscriptBox[\\(g\\), \\(R\\)]\\)/10\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontColor->GrayLevel[0]], 
     NCache[{-6.536191722549654, -
       Log[10000000000]}, {-6.536191722549654, -23.025850929940457`}]], 
    InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(g\\), \
\\(S\\)]\\)=\\!\\(\\*SubscriptBox[\\(g\\), \\(R\\)]\\)/100\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontColor->GrayLevel[0]], 
     NCache[{-6.536191722549654, -
       Log[1000000000000]}, {-6.536191722549654, -27.631021115928547`}]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-6.907755278982137, -28.920716923330474`},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"S\"", TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(g\\), \\(R\\)]\\)/\\!\\(\\*SubscriptBox[\\(\
\[Omega]\\), \\(c\\)]\\)\"", TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0]],
  FrameTicks->FrontEndValueCache[{{Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{-29.933606208922594`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "13"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-23.025850929940457`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "10"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.1\"", 0.1, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-25.328436022934504`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-20.72326583694641, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.703782474656201, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.991464547107982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.396929655216146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.551080335043404, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.684611727667927, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-29.933606208922594`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-23.025850929940457`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-25.328436022934504`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-20.72326583694641, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.703782474656201, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.991464547107982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.396929655216146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.551080335043404, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.684611727667927, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {{{-6.907755278982137, 
        FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.298317366548036, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.050\"", 0.05, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  FrameTicksStyle->Directive[
    GrayLevel[0], 12],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[
    GrayLevel[0], 15],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-6.907755278982137, -2.3025850929940455`}, \
{-28.920716923330474`, 2.6672117595765665`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Quiet[
     Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Quiet[
     Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& },
  TicksStyle->Directive[
    GrayLevel[0], 
    Thickness[Large], 15]]], "Output",
 CellChangeTimes->{3.8188430607707605`*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"046fb51f-a977-468e-8a0f-81aad96e20b5"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "4"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fontsize", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]", "=", "1.00"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "statelabel", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gs1c", "=", 
   RowBox[{"Text", "[", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(g\), \(S\)]\)=\!\(\*SubscriptBox[\(g\), \
\(R\)]\)\>\"", " ", ",", 
       RowBox[{"FontSize", "\[Rule]", "fontsize"}], ",", "Black"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "@", "xpos"}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{"5", " ", 
         SuperscriptBox["10", "0"]}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gs10c", "=", 
   RowBox[{"Text", "[", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(g\), \(S\)]\)=\!\(\*SubscriptBox[\(g\), \
\(R\)]\)/10\>\"", " ", ",", 
       RowBox[{"FontSize", "\[Rule]", "fontsize"}], ",", "Black"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "@", "xpos"}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{"5", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "2"}]]}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gs100c", "=", 
   RowBox[{"Text", "[", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(g\), \(S\)]\)=\!\(\*SubscriptBox[\(g\), \
\(R\)]\)/100\>\"", " ", ",", 
       RowBox[{"FontSize", "\[Rule]", "fontsize"}], ",", "Black"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "@", "xpos"}], ",", 
       RowBox[{"Log", "@", 
        SuperscriptBox["10", 
         RowBox[{"-", "3"}]]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]c", "=", 
   RowBox[{"Text", "[", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{
      "\"\<\[Gamma]=\!\(\*SuperscriptBox[\(10\), \(-4\)]\)\>\"", " ", ",", 
       RowBox[{"FontSize", "\[Rule]", "fontsize"}], ",", "Black"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "@", "0.005"}], ",", 
       RowBox[{"Log", "@", 
        SuperscriptBox["10", "3"]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"color", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"ColorData", "[", "97", "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"ColorData", "[", "97", "]"}], "[", "5", "]"}], ",", 
     RowBox[{
      RowBox[{"ColorData", "[", "97", "]"}], "[", "5", "]"}], ",", 
     RowBox[{
      RowBox[{"ColorData", "[", "97", "]"}], "[", "5", "]"}], ",", 
     RowBox[{
      RowBox[{"ColorData", "[", "97", "]"}], "[", "4", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"labelc", ":=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"gs1c", ",", "gs10c", ",", "gs100c", ",", "\[Gamma]c"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"plotc", ":=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sscav", "[", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"i", "-", "1"}], ",", "i", ",", "gr", ",", "gr", ",", "2", 
        ",", "\[Gamma]"}], "]"}], ",", 
      RowBox[{"sscav", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "i", ",", "i", ",", "gr", ",", 
        "gr", ",", "2", ",", "\[Gamma]"}], "]"}], ",", 
      RowBox[{"sscav", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "i", ",", "i", ",", "gr", ",", 
        FractionBox["gr", "10"], ",", "2", ",", "\[Gamma]"}], "]"}], ",", 
      RowBox[{"sscav", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "i", ",", "i", ",", "gr", ",", 
        FractionBox["gr", "100"], ",", "2", ",", "\[Gamma]"}], "]"}], ",", 
      RowBox[{"sscav", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", 
        RowBox[{"i", "-", "3"}], ",", "i", ",", "gr", ",", "gr", ",", "2", 
        ",", "\[Gamma]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"gr", ",", "0.001", ",", "0.1"}], "}"}], ",", 
    RowBox[{"ScalingFunctions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<Log\>\"", ",", "\"\<Log\>\""}], "}"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", " ", "color"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(g\), \
\(R\)]\)/\!\(\*SubscriptBox[\(\[Omega]\), \(c\)]\)\>\"", ",", "\"\<S\>\""}], 
      "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Directive", "[", "Black", "]"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "15"}], "]"}]}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", " ", "Thick", ",", "15"}], "]"}]}], ",", 
    RowBox[{"FrameTicksStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "12"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.813304478874222*^9, 3.813304518056309*^9}, {
  3.8133045495793734`*^9, 3.8133045498274927`*^9}, {3.8133045803466*^9, 
  3.813304731779725*^9}, {3.813304800116627*^9, 3.8133048056144047`*^9}, {
  3.813304978107065*^9, 3.8133049891400003`*^9}, {3.813305695645986*^9, 
  3.813305753509346*^9}, {3.8133058365487537`*^9, 3.813305844440292*^9}, {
  3.813306157069129*^9, 3.813306217704336*^9}, {3.8133062648995137`*^9, 
  3.813306281997203*^9}, {3.8133463857501726`*^9, 3.8133464358291855`*^9}, {
  3.8133464738754635`*^9, 3.813346552314643*^9}, {3.8133474674959745`*^9, 
  3.8133475496512833`*^9}, {3.818841393076683*^9, 3.8188413968910275`*^9}, {
  3.818843131812169*^9, 3.818843258837269*^9}, {3.8188432945370235`*^9, 
  3.8188432978638487`*^9}, {3.8188433909748373`*^9, 3.818843420268365*^9}},
 CellLabel->
  "In[238]:=",ExpressionUUID->"2ab7d841-04f3-41ff-8be8-ee694c8bdaea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"plotc", ",", "labelc"}], "]"}]], "Input",
 CellChangeTimes->{{3.8133464555026035`*^9, 3.8133464581485615`*^9}},
 CellLabel->
  "In[248]:=",ExpressionUUID->"a9277f95-3636-4906-9093-54a474a69c01"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV03tUzHkYBvD8Zrqg66im5jczzVftcdlqSZYNxWy3wym2EsnqphCh2+im
6X5lt6vKtKNSLkUsG0XWk1q6bkOFFRkqGynVotTSzv7xnud8znPO899LfA+5
+FNKSkoeivs/63025GaU0rj04E6Gfg6Bk6Geq0EJjch6FaGuwn2yIdYZKY2t
9eFTOgrP2mTlNEhoTPzR5auhsJD/PHsqn8bu4FQzpsLNT2KyAjJoODmlnRzP
Juh2rT0uDKXRYtEoa1N4xO6btGlbGuV2bsVHFV640M65VM6BrgZ7870sgtzt
yqLRBA5ot9z56gonNheZsBZx8Lmvc0D4M4FomXv5gUZDXGvO1nP9iaBioj45
KMAQncM3Z3YeJ3h8YdPqijmGuDJ1P3rVMYKMkurgq1IDmLvKgj9lEESM3lTf
KzRAYkm5x9V0gkDL8QjXPjYeuSt7mqcRFHbL7Afj2EBdSIk0hcC2Okni9BUb
H34UKY8nEbwXeze8bdDHMdWAXWMJBPKqV44W/vrYpukw9iKOQNaZV1qtpA//
5Aa/oFgCazN2/BypHoyzi3IaowmGBr6/M71BD86iwA7VSIITeYXdS/t0EZna
fbsxnCBOWuA4J14XYkmQeE8IwcGS349rcnXBOxX8yPcgQW9vncdE7QIc+kWj
jBlIkBTslRqzcwEu7nZalOJPsGzWNGXdFAs9/b39Jt4EBn+Xvyo/yQKjyvxK
wQ4Csdp4x0trFsyfb60qciN4Q/xTtvXqwDY/6UCgE0F2fmJJSKwO9h9a6zpr
R7B2Tmtmk6EOQtX6ovXXEfifGfj89po2Kifl9p4rCForzt+/uUMbZWHChE1L
CAKszEYSRrTQIv/iZ8YjuPzMc/qJhRYMopZrFGoTTP5joSeP1kTQufb+NxSB
/bTHA5caDaxvPszxnRBAo6bHhfWvOqSiMNHiFwI89SoNt1mhjqzhrcrr2wUw
vt3gWXdkPsbPepe4XRNgT3bGZvnteeiZttWxlQpwxfX0YNjUXJQFPM9+FCdA
eKu2jbv1XHAmtduafARYv/xPq4owNUxIAt5FrRFAbb6lbWm1Kjx2tWbu0hbA
sWhU+80HFeRLVw5mNhkhi/1JXGKmgtPr8+o4Pxhhy8btV06HKENlxsVB2sWH
xpjXhOtNJi622b9h2fKx2/n1vtW1TKj26hsd3sBH/YWQF9waJlhsU1GbNR+B
+5Jlg9VMHF4lTYz5jo+7Lyurj5QxsYq37dU9cz5iez4EStKZqCuYZVOGfIzd
yOx/uY2JvMkIpY/DPDxIvt4d/J6BkI++6d6ZPMx86yzOHGfg8mX3j/vTeDAZ
GlhSMcqAtdY8+/BkHkQbWeLHQwzkbxpJihfzwNEKWmLzjAFj9fPCuFAefAoX
xqrfZcDfqb1R15OHscrji84WMKAUdcc7fTEPWjK/qKdWDJwJlJTp1HPBypR0
nlrFgMC4aK1BLRf69l0mfpYMfPBf40f/xgW3Xtj52oyBmUGWHfsCF4vPEZNJ
AQMtjQvkAxIuhHHPO3RUGYjeeyOpK4qr+GdP4tBFQUW/tPjZSi4ih3NE82QU
GjUX9R1YzkXMmda2jnYKe4tfL5gy5SKRayVyu0vB79ISB8qEiyw1wzafOgqp
PbqrB3W4qJQ/DIs5ReGsz7sU+VsaFyWarTbFij55S6rpEI3L7vZGjCIK8WFS
k7B+Gtfba1rScyiYWC41+vgXjabaPH5BMoVbLrkhTXdp3AttD92RQCHDWFD3
toFGqzmzhSdW7J2wPKh9i4asPDS0PIJCcZq1+sarNLq8qpr3hFMQJzq+9qqm
8ZDTz/s6hMIXBwYv+DyNJz2c0NGDFHKG95YeLafxLMul+df9FN6tCzqcfIrG
f6GRtPg=
        "]]},
      Annotation[#, "Charting`Private`Tag$11508#1"]& ], 
     TagBox[
      {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVjHk4lAkcgGe+yRkN4xgz45r5rA7ZRdmK+H5NrsemeozKUY9kh7JrlCti
aXWJp21cxWrdPEoxaW2Otu+nteWMIluhZimpUKSlqbZt/3if96/3Fe6J8pUS
DAbD5zP/+1rIhpyMUgHWW38sfpkwRvvwjCQmJQLMUtcyvxkyRj/qm+BUFQmw
5m1gYYn3GP2Jkme3FgpwFdWbs810jBabP85ayBPglTtTSTQ9Src/TJaHZQgw
svv8shz1UXpA0nhKHCNA1ajLzLpcJT3l/lW6yk2AKY68zdrBQ7RI5L65VMnH
qYtJbn2VPXSOv1r8dBof/f0ZT9jD1fSR9gIrzlI+OjRMbA69gVS83faK7//g
4estQZm+fw1QlbPXjkWG8TCAGZG4e72Sun/xm7WVTB6eeDloP3RynMooqT1w
pcgEh/laLHbzJJUw3aKzV2yC7n/GKheoGSpi9UyC5BEXR8x3jAWEzFH5A30e
Tw9zkW1lITvrM0+51R4t9PmCi6eFnnXONipqLnV362SrMTKtzbuknh8pZc24
l4PUGE9U1Tg6cxnQ15tbWsswxndle+s4F5jgasv9kVlkhEtXRQXXObJg4snG
G6oNRlhbC4z2qkVwJjd/YMUjQ/QrM33vvUYdDhed9WL+aIhHKUaW3yUNkJVc
P7XE1BDL788mjou1YGioKWC20QDVnm3KirijDUcPBJ9I3mmA5e7Bw5nuOmD3
aeVxlwUO3tqiB4kPdMHkWcV4xc8cfBynSLeQsCFVc6Zn1JWDPw22dM3v0YMX
QunxHUP6+M9UdXrKSn3IyjtSEp2ij5wOF8m/E/qwntmZ2cbTxwCXMoORBg5I
q558nPxND2UDWxcUqQbQWXn+TkugHipsKI3L6w0hzMl2Km2KjW3kr7IKbSNQ
jASpHjqw0en3vI2sbiOYf+NgpExagu0KvUODGcbgoQq469ugi00umtOFQVzQ
bbjny/mgg3NLzf72szSB4eDSOGqVDq4742W7fMEESLo1qOngYpSMPggqa+NB
eFbGFiWtjQWuYiJOzod6SfnT2AUtFO8/GWUVLYC4Tj1qu6sWYqRjs4G3KYD9
bafKWE2sY7JHNjibgebi1W6ltRoYdZv42tLeHLwKpvVevFXHtLL+u/WWFiDn
vkstsVVH65WGlIRnCVu9/evLo9VQ9XSbH5Zagu7r4FlJyyIMDHfIn7YXwt1j
VwcOzLHwsqtMOjUiBHZf6KFhJxba/XLPU5YtAk5mYW/xGhbK4956dOWJwNij
3yp0NQt70s3CVhSIwPSauPe5LQufz+ZxXhWLYFm10GrekoXOgbvSsy+JQHz4
cY++BgsVnrSVe4cI4u2ChJ79BDoV35yMJUhIfJkdr91HYNi+kFAzdRKSqzq7
eroJjMieTWrXIuGIqVO8300C14pnK631SZBr8rpCmggUK599y7Ik4YJyMDa5
+HPP2TEndiXhUuGSTuocgePhihGumATFdg8LVgGBJeyrza/cSbja3dBxMpvA
7DeCsGofEtoac83PHiPwYNN1oesuEm7FdMcEphHoYprvaRNCQueXizrMUglM
eb/ptEBKQl9FTExFAoHNmqfPqUWS0B9c0x4eR2AGa5/s034SBvljZjbRBC6X
Nx76EEvCw3v8mGnZ559u760PCSSMyH3bL39HYFcyeyfjBxL+A/WeOss=
        "]]},
      Annotation[#, "Charting`Private`Tag$11508#2"]& ], 
     TagBox[
      {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVkns0lHkch8c7GHKZ2+syhpbSRptmXLqsnbw/tmgT26Es2ZNKki46mkyX
pRFGpbRMSVKYDKu0uiiXNaf3q4sY2pEZXUjmbFj3wpRbjrV/POfz33M+fzwO
uw4FRWEUCiVgnv9XsdP7YrqMC4NTD3iqdhwCOBbB1oVc6IsXiQde4/C+pY9V
ks+Fpgp7lUEbDnNEprQujwtfBbxYgQoHn4VdWZPZXNhEdy+7+QSHhvaEzD3p
XCi6oLRPvY2DJrg6w0fIhXhm59SakzgMr+edmV7Hhdi+yztuOOCwaNH6QJnW
BhLd3q7VhrLhYqiBaCTZBuq3JnbEXGdBSkOuI2upDRyge8nye5gg4ofIDzzh
gFXhnFSwkAnFYwrJwT0cGMDP3F6ymwFvbvuvKdbjwMaPultDHnRILyyPq8i3
BmFkaWVXqRkcG6k13etjDWf9+LTo1aawz2P0WPB7K1DYkJLKkgVwRdPi25Nk
BY7W4ZDDN4Z15al5AUusYDfnecGzOhroxDvqhuoswTmnI+uuuyFoy3o3uEVZ
QhGV9HYCfWhRXZKVUyzBjYY1bHahgpeL1Sm9fAvQPzpj9UCmB33dPz6e9rYA
8Yzz0Tw+BS5fuqJZ9h6HO/Rrk3w0Sybl52zQO4XDpjZNs92WaTK28FGGuS0O
9KKP01NOE2RHR03YWDUbAtN+aB410ZGpcRGnE35lA6PRctWdxaMkf2552tpJ
FkhjYjpLJwZJ63/lvfKrLHB92fcXndlLio1GX/zjxQJC1yRWrdeSAw5Rab90
MGEmrp7vPq4ms7JTCg+fZEJk0qj5wRAgBXrKc085TLBjes60pd8nokq6Z4cq
GZD7uapxnHhJKItvvqzdxoCbMderdfROYo+ny3DyMB2E8V9ysie6ibud4dPt
bnRY4k0lzmODxMS4m4X2N3Noij04JU34RPhOh7UGPTSD32/4N5aS44TZw7Yg
1ldTOO5fkH2+9QvxLkIWT7ibglQ/oL7TdZpYTNaF1xw1gTEPadLjyFkiOiv9
Zy25AGhqTkbaTxR0P7io58ikMYSuKo3uMcVQvJJBhHgZwxZXyuwTBRUh1789
i48YwcqwCh/7AgNkZOKxTlZOg4qxq7p36TS0IXeEMfDZEN5eFazA9hmjTKsp
caGLIRww7E3tzzBBmzeG3i86bACK4aG31++YIbNPEWPBtfogGN/eH/KJjlol
VZo4HRU2OS2lO29mInpL5Il3nlTw7/msXlbDQqxzeaqC1VQwvbyytZtkIUtf
tWOkBxUkCgmjqJ6FbBU+qv75bhSZopjlGhZyKnVwnLCnws4Ig63Cjyzkk9T1
gkmb93k2Zrz5lo1E/HAHPzUGEf2v7dbkstHxQaloQQsG1YlmJmcL2SihRNn0
ohmDRyqeoOsPNkqx9RRtqccgnMfLzKtko0wjTtPOGgwO7bcx36pho1vaV0cS
CjCoVE0u1zBw9GeeuZK4hkHVibK5RGsc3Q3x/Yaai4GzsrrGxR5HVc0PG89K
MaBLkxkFPBw9rb60MEeCwRu7htPKQBw9FzYLtyVjsPvDCbU8BEfKFfqNdmIM
emXduyTbcdQiFwrlx+b/K/YmhsXiSB1R1hAdj8HcPVuHABGOXtl8sPvuMAaC
ptrv/U7iqL3NRjgSO+971qf2S8NRZ2ZQw739GJySx3wNvICj/wBPEFbU
        "]]},
      Annotation[#, "Charting`Private`Tag$11508#3"]& ], 
     TagBox[
      {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVkWk41AkAh/kPoRxjGsfMMIxR2sLmKD1T+ZeE2rRFh0atrRadwgypLDl3
G3mSptA4xjoqNhUpFs2PWHdkkJCG6FDmQbenY+2H3/M+75f3y4+z75iXP6Gi
ouI5u/9ZvXftBVEuCzFW5WFr8rjwZBh4G0tZiBq7aPogl4uhzpe0wmwWgtUO
N/hKufhOpqTWSljQ3DBNP57FhQv76flPF1mwsxeWXU/joqk/MiVAxMLgFKlk
nuWi27si2UXAwnqHZv57IRcT63/8c8aVhTr2Qt0iNy4sLNZvzlUw0byu8YvH
iAUu+KiHK2OZCNqe0Zocb4G4pgxLmhUTa0tP2F5dZIHwpTvyj9xn4NJJvtXH
eg4KpqsTjgYwoFLOvv06kIO+v39aUaDKwJ7naZp0CgciaUlIWbYxDtyPb6VK
zRGhrNI+4GKMo9WFOaXrzHHIcSrCe8gIghHxN22ZGdK7O93GThth0fCI5CvF
DK4l8RLPBUZoHE5PEm9i4130r7Vvag1RZJ6nJkowhaL4uYe9vyFe9IoHG1pN
0Nkhzi1RMcQNnztmfMIEzjZGMarZBkinljUmrWLh5ei6upm1Buj22nj8exwT
l8Tp3YuH6CB2DX6uqWLgdHaah2oMHQdF47aVKgwESe8l65rQ8Xh1CG9ymTEG
Bip3TVfMx7Xl9bYlQUaID/H7I3L3fPA1Vp7Jum2Ipd+tE1d/osE9dt+jwnED
GL/If55/mYaVx2hlchsDRGtOtY8405AlLyk+LKRjnOOfuHNAH8ura5WjRfNx
/mKcNDRKH4xha0t/JQ2rVFuS6hn66DrStD+RQ4N/4ejXN3eoqOlhRJfu1EdL
wbWHVXwqTkUtCS69TEUAz2YidkIPD7SP6kdl6OHmE9+Zfns9DD++FghDXXx8
a2+gOKWLhumyGUaGNtxmdnV5letgtK+edu7jXOiU93jRvmgjSE1ibRqkhUG/
3DDSQRujVq5i4T0NcGW1vpXH5+HWOY5T7II5CDwv+lkhmwvLR1vGB5PVUOqd
Nyb8pAW5oE4vqoVAWAuV3OGshUcRh07mMFWxxu4Br0CoCWVu0MHE4G8yzXmO
rrklGpgMylHXyZiReWQoqePv5+AKe3dqXf8HWYrR52ipzRz87q419jZ1WrZl
o09pXqg6aqY+hBnmvJHpTPpNe1epoWbAdoV95jNZV8Ld7pB3FGS2jTSJKh7K
9Dr3nxzkUcDXsaS6/VJG0pIkHTlOFBxaTZU2aJeThm5yy/2OFDweYDhur75D
mlS7dLyyoeDMq83Bxex/yEVXOZYfzSnYu0F1sUMESJfTT9v1NSi4Whjp0v9b
Ixm+1JfjLicgcf3BIqCvizzxOjV8bicBtij2vdBTTkYWtrS2txGIKbqi0Vcn
J+NMeOHb/iWwMz/LPaukm0zRZLTurSRwwX/rwmWiXrJI0SuMzCGgUuREt/Lq
J69LdFvITAJm/H1kfVs/eXOHmxklg8CmrU4KmfsAebetvPlMKoHMDvmmHudB
sr5CzE5LIGBy1rr2rN0Q2ShoE/BjCUyM+kTa3RgiW2zVmk2jCei0vwvl2Twl
O/MFgvyI2R5PouNsoCDlfsVNgWGz/oK3ZGCbguxlPjNdEkpg2S2HyWKxguzv
YQqUQbO/xkpqb3YryCcpXk23DhPYc+ov9XH6MPkfa8xi3g==
        "]]},
      Annotation[#, "Charting`Private`Tag$11508#4"]& ], 
     TagBox[
      {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV0/s3lAkAxnHeKVEuY2LMGBWxu47Iawwz4xRrFklpC2tVWqsabW2UhjHK
cU0XLY1LMasV25BWnNLJZUnPlC2XQqiVW7NuWaRYDma77OwPz/mezx/wWOw/
5ickNDQ0fNX7v/Wh7tlpRSxIb/L+nLvIhy/T2J9RyMIszZO3Se3BjnFaSQEL
AbqJspQMPj65SbMU+SyYLCUF09L5EKx9lbl4iYX+jOoR+zQ+mnrjpGFpLPTE
LH44cpqPbv+adIGIhXu/egf8JeHjjaf9OZUHC8dGZrLbQvlYv95zR5HSFHGb
G2xa7PnIDlounk42xYbyyY9MTT5SmmRWtC9MYehylRHUxYOYDJQffcjE9ZfN
K38v4qF4tj41PIyJjNjWU8dFPPTc3MYr1mSCq7hStN2dh7TCisg7BQxIbAZ9
mFQeJNN1uj8IGOjZav+HyxAXRzgzEv9BE7y+84yTeouLvO4Or9FEE/QOqRas
krnwqDid7/uZCaqObxBUBXAxl/C9YkpBR9nLrJIoSy6UZWPebCEdsgLfgXPz
zuhozymq0KBD1D6v3fbQGa52JkmaBcaw95wL0sl2xvjIVw9U7saY83Wh5wud
cTknr9tm0AhGWgOxBznOSCzI9dZMMkLuzPmtqVrOiChsSNc3M8Lnmyv6h7ud
0NdXu3u2ZjVCl27ruMmdcDoy5Gxc8GpMShUXZ8VOID/Zntm8SMOwoO3wtKcT
GK/lY/KfaRiQWVp5MJyQoD3zdMiVhir390mySQ4mLIRnvu0zRETNVLRHHQeZ
l1IKT8QbwiynPN0ng4NNmi0XGpmGmPOnCiv3cSAsGfkwVUVFkmu8tfVGDlqK
bzyr20PFVhXzoEqTgzAXuzfJbwyw60Hle0GnI24N7FX1sg3gR2+QThQ7YuEf
trHylD7Wnv9Xt/ikI7xUuzv97uohnPvB/O02R+jdfe5He6+LV4UpEpm5I/pD
iqLdHHUR9ijKYGKGDcv7ir21MatgG1b38ZdHbBzKTPtaeX8lSvwVIzFX2Kj0
vzYataiDyxaPt5sdYyO6heoW6KqD3PG83VaebHzp0OZSHKUNCmN7A53BhvYq
jkdRxQooRpqHdk05wFs2TZ2Y10KYTYRy+qEDpCZLCYV2WtAfCjYpzXPATp+g
ymsnlqPMNjK98bgD9N6FzPrXLUNWQ6LE1scBnanV3ZFzFDDMqHht7gCDjgMn
+10oOCyU7/+oIkG7kN9+lUsB1VIZFag23avL6gCHgiChfXbFEgmzekH733YU
pO6gzX23SMK61MJqwZwCr4SNWzBPQpD46qnhCgp6paOc1Hek+g97LbZ0EbC9
d9CNMUYidjJLvLKDQO2mtp7IURJxJS2tT58QuC6QxbeOkEgxcxEHPCJgfnbf
2/hhElJtZmtoLYE1oUPCMSWJ35QvouKuEjALXiit7iNRnq/f4naFAO++TIem
9q1Ar3UUGYFzqxrFR3tJVD+523w+i0DseK3Y4iWJxpqctbmpBHq+Cdf76QWJ
x6Inoj3JBIxKMzvHnpNo2biseU0CgZjxnXJ3tTvkIpFcQqD75o3whS4SXSFl
TYeiCVhPbRH6qf3CdHjNhhMEdkrTDpd3kuh9biqajiBQPy86qa32gNSv6faP
BAIkWnkHnpH4D2XIbaI=
        "]]},
      Annotation[#, "Charting`Private`Tag$11508#5"]& ]}, {}}, {InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(g\\), \
\\(S\\)]\\)=\\!\\(\\*SubscriptBox[\\(g\\), \\(R\\)]\\)\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontColor->GrayLevel[0]], 
     NCache[{-6.536191722549654, Log[5]}, {-6.536191722549654, 
      1.6094379124341003`}]], InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(g\\), \
\\(S\\)]\\)=\\!\\(\\*SubscriptBox[\\(g\\), \\(R\\)]\\)/10\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontColor->GrayLevel[0]], 
     NCache[{-6.536191722549654, -
       Log[20]}, {-6.536191722549654, -2.995732273553991}]], InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(g\\), \
\\(S\\)]\\)=\\!\\(\\*SubscriptBox[\\(g\\), \\(R\\)]\\)/100\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontColor->GrayLevel[0]], 
     NCache[{-6.536191722549654, -
       Log[1000]}, {-6.536191722549654, -6.907755278982137}]], InsetBox[
     StyleBox["\<\"\[Gamma]=\\!\\(\\*SuperscriptBox[\\(10\\), \
\\(-4\\)]\\)\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontColor->GrayLevel[0]], 
     NCache[{-5.298317366548036, Log[1000]}, {-5.298317366548036, 
      6.907755278982137}]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-6.907755278982137, -25.562329722725337`},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"S\"", TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(g\\), \\(R\\)]\\)/\\!\\(\\*SubscriptBox[\\(\
\[Omega]\\), \\(c\\)]\\)\"", TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0]],
  FrameTicks->FrontEndValueCache[{{Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{-20.72326583694641, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "9"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.907755278982137, 
        FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox["1", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox["1000", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-25.328436022934504`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-23.025850929940457`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.210340371976184, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.864300722133706`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.9108207377686, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.955272500339433`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-20.72326583694641, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-25.328436022934504`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-23.025850929940457`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.210340371976184, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.864300722133706`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.9108207377686, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.955272500339433`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {{{-6.907755278982137, 
        FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.298317366548036, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.050\"", 0.05, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  FrameTicksStyle->Directive[
    GrayLevel[0], 12],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[
    GrayLevel[0], 15],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-6.907755278982137, -2.3025850929940455`}, \
{-25.562329722725337`, 9.744143368616639}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Quiet[
     Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Quiet[
     Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& },
  TicksStyle->Directive[
    GrayLevel[0], 
    Thickness[Large], 15]]], "Output",
 CellChangeTimes->{
  3.813346464843623*^9, 3.8133464987788677`*^9, {3.813346538110673*^9, 
   3.813346559756796*^9}, {3.8133475183021307`*^9, 3.8133475569507647`*^9}, {
   3.8188431256678925`*^9, 3.818843147024394*^9}, 3.8188431960814967`*^9, {
   3.818843230644256*^9, 3.8188432666930656`*^9}, 3.818843352755267*^9, 
   3.8188434263487763`*^9},
 CellLabel->
  "Out[248]=",ExpressionUUID->"e8027340-bb55-47b2-ad4b-872ac31d112e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "detuning", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"\[Omega]", "=", "1.200"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gs1cd", "=", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(g\), \(S\)]\)=\!\(\*SubscriptBox[\(g\), \(R\
\)]\)\>\"", " ", ",", 
         RowBox[{"FontSize", "\[Rule]", "fontsize"}], ",", "Black"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "@", "xpos"}], ",", 
         RowBox[{"Log", "[", 
          RowBox[{"5", " ", 
           SuperscriptBox["10", 
            RowBox[{"-", "2"}]]}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gs10cd", "=", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(g\), \(S\)]\)=\!\(\*SubscriptBox[\(g\), \(R\
\)]\)/10\>\"", " ", ",", 
         RowBox[{"FontSize", "\[Rule]", "fontsize"}], ",", "Black"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "@", "xpos"}], ",", 
         RowBox[{"Log", "[", 
          RowBox[{"5", " ", 
           SuperscriptBox["10", 
            RowBox[{"-", "5"}]]}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gs100cd", "=", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(g\), \(S\)]\)=\!\(\*SubscriptBox[\(g\), \(R\
\)]\)/100\>\"", " ", ",", 
         RowBox[{"FontSize", "\[Rule]", "fontsize"}], ",", "Black"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "@", "xpos"}], ",", 
         RowBox[{"Log", "@", 
          SuperscriptBox["10", 
           RowBox[{"-", "8"}]]}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"labelcd", ":=", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"gs1cd", ",", "gs10cd", ",", "gs100cd", ",", "\[Gamma]c"}], 
       "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"plotc", ",", "labelcd"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.818843303281805*^9, 3.8188433439339633`*^9}},
 CellLabel->
  "In[232]:=",ExpressionUUID->"a0041dc4-30b3-4b1b-9cad-a970ff8f9828"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV13k4lc0bB3AdWZLlnOPsh8OxRKQkJJWtUIoK9VreUISK7JSEsmcJ2ZUl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        "]]},
      Annotation[#, "Charting`Private`Tag$11166#1"]& ], 
     TagBox[
      {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVy3k41HkcwPHxG+QcY2aYi6lvkVY7GUfHDplvKmvXU1tmKcyT2h70tEXG
WbREY8XjyaBcmxBth6MDsdR8tDZMrFnXthQe0SD3vWrXtn+8n9dfb/RdsIc/
QSKRDnzqf+tP7MlILuTCoM7D7T7TPDjANhGzCrjwZ0XIgnyMB/2qUdrtfC50
HHv6uOUtD9ZEaekNeVyo6F6w/+IVD1x4A/KVa1z4OD0vZDXwoLk3Ji0gmQte
gYkne9J50CWuSXUJ5cJF91dIvIMHk/ttklb3cWFti/r0wYvmsHHj/oOFgxxQ
W5Bp2ya4kHFUK2IqngNtS9VaD8I5kNCcY0Gz4kCv483rOdpsiBB4FZ/5lQ0V
M2ckF6KYUDJXLzsbwAZ1yOZMspYpvCp131WiwYZk65hjcikDkgvKQx7ns4Cx
1jOcq6ZB1FSdwSkXFrRl2t04EmkMpx1mo8T9TOA5VguCVUaQ3aVyHYljgqYt
RVKhNoB95ZfzDlgyYTpi5hmHogcLsccbJhpMIfBtS6T9sjYM3n/nZudvCh8F
m5pIppqgas8sLCeZQg9yaJlaJoEzn3lJI98EvJsWd5/q/KAYHd77fHWPCRjI
/ASGm5YU1zOzu6z7GUCblQzMLE4r4vKz3DQuMaAvrDU0K3ZYEVTwLJVixgB6
6lqlp5NK0ddX6z1XQ4cPqXmHL4wrRJdD/H6MkdBhcuyNuCqyXyRY+zxx9woN
hE/rzU0l70UsdfG74lwa3Bi6ikkH50WxOrNtQ8408MyN0i9qWhGNI//EI33G
EDcPbtb3/xXJryUUSH8whq1O7rlLhgR20lCmNLKNwYy068P0sib2vz38z0Q1
FdbrJs45KddhZcndP+p8qLCTqKKPnNDDAUL+ZPykESSNBpfFWhriB298V3vt
jIBO3UGtLDPCy/N2JoPRFNh8dbYrgGKMXVe9OzyqDMFzqG1c6E3DhlXdHrSP
BjBLefLbTCIdv/YrDBfZG4Bt57mgoBcMvEnR4FsbqQ9Z0TkDr8dMcKA8+ZtB
hR7M1jF9rmgw8SPxrZGwFV1Qxf8iH7Rm4XAlVeTlrAsV0fcyHjmyMbb9XVgS
pgNONFJckR8H6+g77CssXwfN9yTu+2O42C1nijq+qA3n6MMP52RmOI35d2wB
XxssGUWChjvm+NDXRx/dkmrByq7Vzyqf8rDhjN+cuE4TpEJ5UWn3etwhe9IV
skAGinUp9F3ZgI1UJy+8FpLhUNZe/rQVwrSUvPabO8mgP/Js5KU1wqaunRYn
Hcjgayv8+S4fYbN6l/YxPhmyk4rdT9kjvOUOsljeQAabOh23OWeEXeIG2ozX
kUFCt0gUeiEcIfBFX3YS4FygffqODOHz79Mj9FQELDYGZ99NQjjmtvJlWysB
e8/r65amIJxgJoz49gUBlp1/1VTKEU7TYb88UUtA8pnslO4bCN8b7AmLuUmA
xjaOyqsa4bI8ilL0EwEdDV+xz9Yi/MDLdT05h4DWa8deXK5H+ElrVcuV9E//
ko1nzXOEG2syeVkyAqzWrGSCdoSbQltDfeIJaDTm8j06EFZu02wxjyUg5ZzY
PbwbYVVxaGhxFAETh1kLij6EO/3uNweGE/BOKk1Q9yPcw3lrvlVKwPHtZenU
IYR7uzmhU0EEDPAcLRxHEH6T5tH88HsCbKIzhIGjCP8H2f1Nkg==
        "]]},
      Annotation[#, "Charting`Private`Tag$11166#2"]& ], 
     TagBox[
      {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVin0w1HkcgNdvvWzedn+LXbuLbcXZU+ScJFPtt02bzpBovKRS51Zdidgs
lfGuC5k2vaKwZ+lQrnIsp9qPY7y/rNfrvI9EeSvaSnRc98czzzwzD+fHMC8h
RiAQ3L/yv58e33U9TcqCFdvypZSHXHBnGHkb57MgKtHghbSECyPK19SiXBa8
96+WP7vPhTWeJLM2hwVBRn1RH6Rc4JuNXlu6yYLLvx5c+ekWF5oGYiTBaSxw
HLlHdonjQq93VQZfxIJ9yoZQ7AAX5vZsvrzswgJtnodBvMoKzM33eEjHmLC6
fWjy7UYruO6nIZ5PZMKCZeXYo7PfQFJTlgXVignRrtbFltWWILbzkYXUMWDc
HNelLVpA4eLTlDPBDIh9OXf/kJMFvHjg5lSoxgClwjiDE7YB0vLLwstzjcHI
WuBZVGwO0fM1uif5xrCgEj1IXuDAKYeFaO8ROnhtI5WovuXAnV6l4FU8HVod
R/6oD1sPLmXJOe6WdMiQ2LAUEWxQxR2rna2lQbMgO8ptyhTGSidd7YU0uD4n
YD8Rm4Cy84a0jEADQvD+9cVTTNhpQ09QyzWC2Qb71vRjDHg9sfuv5V1G4O/Y
rhWposOtG3d6rUcMYev7/L/DTtEgPve2q1qCITx+aVsiWzGE0PznGfomhjDp
rkGPCjOAwcFq/8UqAxiZDO3WmsUhOTzwl5jDBiAWRwU7JlPAbm3TpR1LVBi+
sPL2CEEfjKdkk7Lsr11l7htkpwNxpIX28Z1UUDtSFp4pIsE0R3jJdxCHEDtt
744EDbh2Myk/IhaHtTPs4ZBmDLartaTXM3AwOyhcmny+phAWTfw7W0kBBr95
nTtzWdFSWNxVc4gCk/tPN36ZVimCnW3mEufIkKo5Y3W1cV7xaDhgecCeDIdP
dt99VjSh+PTe3mjsoj6oBW4PKevtUwiW/bu9KvRgVBExpRRnKvQq+ryoX3Sh
/B4r/115F28oUBrJ+14Xxt8N3nzVN87boKgNqI7SAS0HDtt/YYZ34lra/jGF
NoTnpJ4/6rvIe+Jd8Orc0jp4U2noV/PlIy+yhcLz2bkOTmb3BhLRCg991+Fc
eI4EWSprvK5zjUfScXCRlmmBsNSDbcXBkGvWPGX6gyZUxByZTXBQRxL657h8
G01gx/7zxuyCJvL8we9JQYQGNDSmDqnLSEjvXeCid406/Nkib//Qo426U+S9
4Soi6K7uSdfx1ENkZdCFIWci0MoLdvg3kRE1PaczbysRCNMSdlsPGdEEPRZB
DkTgs2Itd4+SkclTfucbGyJsibaS7/hIRtzfOBaf1hNhL+dwrz2Vgvjxo+24
FhEKujI96xAFie0COHt7MDgx42ucl0dB52cyxdpKDPodrCOlhRQUU9TS2t6G
wdl7x32KSikoycRZfLABgy0HVivkcgqSkBitx6sxWE26GPC5k4JKxvrPxeRh
MKsZN7FCwNHDHP0W3l0MrtqOiLlaOHrkI2ATszBI6tfq8tXDkbytojk1EwPC
nZL55wwc1VfdMLudgsG24myP3+1x1ChqEx1KxCCiIz530QlHLbbqzaZxX/8r
CwNOPBwpZSKRLBqDOo+LmzrccNQTWNp0IhKDSslmN1MvHPUzX5pujMCgxKjw
5zA/HA30MUXzoRgUv4Yr9UdxNCzxanp8GoN90vBqEyGO/gMnWFeU
        "]]},
      Annotation[#, "Charting`Private`Tag$11166#3"]& ], 
     TagBox[
      {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVxXk41HkAB+DxG4pyjtsgRG4m6alnEptFnnqUpRUmj9SSWIqR1HqcqUX1
DLGS0jjGbmazYkVLfT/S5q4ZVxsTcnYwcrTkabW7f7zPa3zslE8oRaPRvP7z
/00he65llTDRMuMR+ds8C166mr46fCZStZYDd39gYVj0hlFRzIQL1bGvU8rC
FxdebnMRE8sjL6ym37PgajiSs5LPRFZFwYzhFAttg4m8sCwmjro1xV8dZKHP
t+GKK5eJiIfeFVEtLMy62/+46sZEZ1xegk0+CyYm7gdKRvXwJ5dzbILFwjV/
uXhpmh4SRbxHmRX2SG8rNGWY64G+KHtpTWqHeJZf+fctuojqfv9Wam4HwUJT
RlSYLhSutmVsi7bFX7/u3ymQ0UVgxGLEarkNsvhVMbXFOuD3Gdklj1gjQdqo
GO6qg8TbB7KCzK0R4Tif4DusjVfjY5e6g61wvU/kMZmiDb/XDbm3BJZwq7pQ
5GWmDXFsTOTOOQssJR9tnmnWwlz3z4VJlhYYFU55OoRq4ZBx0uzWGHOInueV
VNG0kB1ERd+9swXOttqpMsWakFGOazGcMsObia8fr+7RRL17c4g6yww/5V3v
sxrWgLmpsF010hQpxQWeMqkaOK6/4CCs3Yxo/qMryvoaSPom6GTerAmGhh4E
LDSo45MBo1VibYILMcGXEo+o42moltrSWWOwvthc3L3CgGvmy4APdUbQmS6f
Kr/BwGP/stp5GSMky893jzkzkJ9+eem8wBDvjEMvHh5Sw/4o9uR1GwPk5Kfz
Y5PUoKnobhUuYsJJpiP7ia4aDCqfnYvk6CG0YuKfmfuqKBKYr7kt6KBDcEfc
GKgKFUve7OkKbYSxbWfTZlUwXVfDL3PTQvUrzuqggwpMSg+eyqRpYnnRQXP0
B2XIMc+Vfm5Th8dqQI9PnRIGWm9etkhiQKmu34fxWRHsotp7sd5qkASXnHHZ
pojVgU/yH1VVsZk0cx6c3QjLoFJ7pSElnMjJOjhKNoArEbB/F25EjW/ZZNyK
AuoPHO2UC1DAmQ5VFz9nBawcSWkN2bEeX219xhbEyWPEvl+aOicL+Y2ObiVV
69G6xvR3uk/Bs1Cq+u7jOpy1Vcp+XUoDT/tTMt92HbT9TZiZf3wm3vv8a8pi
5dD1pHn7w7AVovQheMG3URbjj0J9h9YtkZ6M+r6YJTrSqnOrgw2kREV0/LyE
TQdHwpy2cJogjOyi57d30CGknQgOUp4gWh69pscd6SjZVbM3dXSc6De5Pn9r
S8dgq6JMwYVxYvGLsemyER2nitvZy51jxDVlpFttPR0FTI0A7uHXJJ7FMd7b
S2H5xsB2q2YJOfc+N36DiIKcbE24bIiEJFZ0dHZ3UTh4fte392kSkq7Pjj/0
lIKS82kO32WI8OR1O0MeUEhQu0W/2PiSVI4OxCXeplAy9h03SDhA7hYpd7jc
pBAZHuuV5zlAqv08NtELKVi9fVFZPNlP6rvq2jNzKXDEQpHNpn7ypCHPsCCD
wvDDSvEWXi9p5XZxA9Mo2ER49s5b95IOO9l2g2QKPjlOildbe4ionMstT6Bg
Fspf3LkmJr3BwrYTZyisuh+R31soJgN64wbWsRQa/6YbmzmKyWC/HlcaTUH8
1GOu55mIvOL5tN2LpNDmtMvU+6SI/Au1qHK4
        "]]},
      Annotation[#, "Charting`Private`Tag$11166#4"]& ], 
     TagBox[
      {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVk3s01HkAR/kNeeQxhDFGWlJtieqLRrPMMIa0JfJK6EiiWkYxXkkZjySy
i1QeeyazHqe2Ij0Wq1MftlNMhKI6RnLatB6xRUVzyNo/7rl/3r+u+f4jPhGU
kpKS5yL/+26Yy7lcKQs5pTmpD5Xc4Mk09DWuYGHvkGL8xoIAg90j+jUSFspW
ZQWXfxNggVdQ1FLOAj9azjk6JwDf7HXh7HkWNnyVKJizArT1pxZE5rIg7ss5
KfxXgF7fxny+iIVxrX0lBoMCTLhtyFEIWPDiqxmHNwtgYeG2UzpkAmZf3XGr
owKcC1RNnMwwwfJlYayptQJktpVa6q8xwXSCjpw17IrEjQFV0X8xoXN7l5+o
zBXVU3dPCSOZyLj4RVvm54qX17Y7VCsz4V+m2eCt4YrcitrYWxJjvP8Y1+t0
n4/kyWatQ3xj8ELGFFYpfPxk9zHZd5CBFRLJaq8NfJT0drsPixm4vGZHesKo
CwS1WeWeqxhoHZiXLKl2wae0fS3vW4ww/qhtZ1+QC4auvvMgEUZo4HoVXjV0
QXdXsbRWyQhNos0a7TJncK0Z6coSQzhbfagLTXfGyFvXVoWLIWJFfwpVnZxx
obikd92gAdRtbP3p73gQSy56KKcb4HHV6zq3EB5iKu7l65gaQKMhvufAIy7k
8qY9U43LMNgpfnHPnous2NDTqSHLsK5lpX90rRM2LqzPdprVB5nTOBNt6gTj
f6reVZXpY7LDjTdS7Ig09Y+db7j6OH3WPXOS7ogx84js3XI9aCusa0YzfkDh
+cyKuJN6CEwyW1O9wIGjsizvAVMPDLthhSKOg4iat/Pv/6CD0ZbzpXVsC2TV
V3qag+iIHOXES4VbEMmxnsiY0EVW/zxr14gDbrwKVvQTXZSoVhbtj3HAzDQx
HDqug3s7LLce+8qGu2LPU5872ogfKPrQd4IN7Tt9PvpzWljqpvKtVZuNgVBp
As9WCzcZJ8xMSzZj5f2W4KakpfhUZ8TXs9mMg4W5XkP3NbGWKIuft9vjpm/l
cPysBo5cEcRGhdkjQUbnBXA1EKRrIKSr2MN50xNOdbw63nhsmwmttIP6UjuB
tFYNeV01/RMedvAonaSPfV6Cz09EtGOztihgfE2rsF4Cefj5B3urbeH9Y+DN
yjhVnDXnstODbaH9IXTKt1kFdLdtKkIjWzw91dAb+4mG/lL2HK2LQLc7PGWA
Q8Ph+jSzrF8I9PPKuy6xaUhZVW5z5GcCI/dnluF2NMifJCUF5ROY3uV3jVrT
sF7N4damPILvL5tbznxHw+Bxq5432QR88etOPTUaUmm/lXqdJIs/BJtvfUbh
xe24aR8hwbHxokTNbgrX81K+CaIJUmtkjzs7KGg27ndmRxFkmnIS/R5SuFBf
csj0MEGBOvNxWBOFTXZzHqMHCH4feh6feolC9sItx/wQguvlOjLerxR6dj+t
zQgmuBHgvoJWutibfBuQHETQ0HGn/UwRBQvXax4HAgkeNBabXTxFQbFyXT3X
j+CRqEMUlEGhRuHdY+9LILNRaV+eRkHMmVlt7UPQXSUSVSVTeCk7HWfqTfAs
9GrbwQQKUTr+hwy8CJ6b/L3cKo7CXunBc1o7Cfr7TESTMYt91fppFU+CVwU+
bfVRFGJaLM7Mbyf4D45ZXhk=
        "]]},
      Annotation[#, "Charting`Private`Tag$11166#5"]& ]}, {}}, {InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(g\\), \
\\(S\\)]\\)=\\!\\(\\*SubscriptBox[\\(g\\), \\(R\\)]\\)\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontColor->GrayLevel[0]], 
     NCache[{-6.536191722549654, -
       Log[20]}, {-6.536191722549654, -2.995732273553991}]], InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(g\\), \
\\(S\\)]\\)=\\!\\(\\*SubscriptBox[\\(g\\), \\(R\\)]\\)/10\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontColor->GrayLevel[0]], 
     NCache[{-6.536191722549654, -
       Log[20000]}, {-6.536191722549654, -9.903487552536127}]], InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(g\\), \
\\(S\\)]\\)=\\!\\(\\*SubscriptBox[\\(g\\), \\(R\\)]\\)/100\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontColor->GrayLevel[0]], 
     NCache[{-6.536191722549654, -
       Log[100000000]}, {-6.536191722549654, -18.420680743952367`}]], InsetBox[
     StyleBox["\<\"\[Gamma]=\\!\\(\\*SuperscriptBox[\\(10\\), \
\\(-4\\)]\\)\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->10,
      FontColor->GrayLevel[0]], 
     NCache[{-5.298317366548036, Log[1000]}, {-5.298317366548036, 
      6.907755278982137}]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-6.907755278982137, -42.00605732602986},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"S\"", TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(g\\), \\(R\\)]\\)/\\!\\(\\*SubscriptBox[\\(\
\[Omega]\\), \\(c\\)]\\)\"", TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0]],
  FrameTicks->FrontEndValueCache[{{Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{-43.74911676688687, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "19"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-32.23619130191664, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "14"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-20.72326583694641, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "9"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox["10", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {13.815510557964274`, 
        FormBox[
         TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-41.44653167389282, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-39.14394658089878, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-36.841361487904734`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-34.538776394910684`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-29.933606208922594`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-25.328436022934504`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-23.025850929940457`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.210340371976184, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-43.74911676688687, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-32.23619130191664, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-20.72326583694641, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-41.44653167389282, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-39.14394658089878, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-36.841361487904734`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-34.538776394910684`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-29.933606208922594`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-25.328436022934504`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-23.025850929940457`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.210340371976184, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {{{-6.907755278982137, 
        FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.298317366548036, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.050\"", 0.05, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  FrameTicksStyle->Directive[
    GrayLevel[0], 12],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[
    GrayLevel[0], 15],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-6.907755278982137, -2.3025850929940455`}, {-42.00605732602986,
    8.953912573340487}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Quiet[
     Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Quiet[
     Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& },
  TicksStyle->Directive[
    GrayLevel[0], 
    Thickness[Large], 15]]], "Output",
 CellChangeTimes->{3.81884335917763*^9},
 CellLabel->
  "Out[237]=",ExpressionUUID->"9c192057-2e93-4163-b5a6-381f882535ad"]
}, Open  ]],

Cell["large detuning", "Text",
 CellChangeTimes->{{3.813312405915373*^9, 
  3.813312408449829*^9}},ExpressionUUID->"88a7b426-c655-4373-88c9-\
296f0b68bcd8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Omega]", "=", "1.05"}], ";"}]], "Input",
 CellChangeTimes->{{3.813312426793006*^9, 3.8133124278013964`*^9}, {
  3.8133126108417716`*^9, 3.813312615756464*^9}},
 CellLabel->
  "In[316]:=",ExpressionUUID->"fcf1b632-b788-4821-903e-92f458f1bb7b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"i", "-", "1"}], ",", "i", ",", "gr", ",", "gr"}], "]"}], 
       ",", 
       RowBox[{"A", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "i", ",", "i", ",", "gr", ",", 
         "gr"}], "]"}], ",", 
       RowBox[{"A", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "i", ",", "i", ",", "gr", ",", 
         FractionBox["gr", "10"]}], "]"}], ",", 
       RowBox[{"A", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "i", ",", "i", ",", "gr", ",", 
         FractionBox["gr", "100"]}], "]"}], ",", 
       RowBox[{"A", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"i", "-", "3"}], ",", "i", ",", "gr", ",", "gr"}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"gr", ",", "0.001", ",", "0.1"}], "}"}], ",", 
     RowBox[{"ScalingFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Log\>\"", ",", "\"\<Log\>\""}], "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "10"}], "}"}], ",", "3", ",", "100", ",", "1"}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.813301455802369*^9, 3.813301586883902*^9}, {
  3.8133016563239727`*^9, 3.813301659738865*^9}, {3.8133021879164352`*^9, 
  3.813302190450968*^9}, {3.8133022550532436`*^9, 3.8133022555581264`*^9}, {
  3.813302300746131*^9, 3.813302303296006*^9}, {3.813302345555335*^9, 
  3.8133023482640443`*^9}, {3.8133026774187407`*^9, 3.813302689497896*^9}, {
  3.8133027269296503`*^9, 3.813302811537032*^9}, {3.8133036199380693`*^9, 
  3.8133036363171186`*^9}, {3.813305240206025*^9, 3.8133052812946773`*^9}},
 CellLabel->
  "In[317]:=",ExpressionUUID->"d47a8746-53e2-4f05-accd-54ba90cf5f51"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`i$$ = 10, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`i$$], 10}, 3, 100, 1}}, Typeset`size$$ = {
    468., {135., 142.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`i$120808$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`i$$ = 10}, 
      "ControllerVariables" :> {
        Hold[$CellContext`i$$, $CellContext`i$120808$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> Plot[{
         $CellContext`A[
         1, 1, $CellContext`i$$ - 
          1, $CellContext`i$$, $CellContext`gr, $CellContext`gr], 
         $CellContext`A[-1, 
          1, $CellContext`i$$, $CellContext`i$$, $CellContext`gr, \
$CellContext`gr], 
         $CellContext`A[-1, 
          1, $CellContext`i$$, $CellContext`i$$, $CellContext`gr, \
$CellContext`gr/10], 
         $CellContext`A[-1, 
          1, $CellContext`i$$, $CellContext`i$$, $CellContext`gr, \
$CellContext`gr/100], 
         $CellContext`A[-1, 1, $CellContext`i$$ - 
          3, $CellContext`i$$, $CellContext`gr, $CellContext`gr]}, \
{$CellContext`gr, 0.001, 0.1}, ScalingFunctions -> {"Log", "Log"}], 
      "Specifications" :> {{{$CellContext`i$$, 10}, 3, 100, 1}}, 
      "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{531., {191., 199.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.8133015361745653`*^9, 3.8133015887244654`*^9, 3.813301629029319*^9, 
   3.813301660598564*^9, 3.81330171961559*^9, 3.813302191212122*^9, 
   3.813302257295843*^9, 3.813302304397219*^9, 3.8133023491418743`*^9, 
   3.813302389186269*^9, 3.8133026902286596`*^9, {3.8133027668618355`*^9, 
   3.813302812043754*^9}, 3.8133049041840615`*^9, 3.813305288916932*^9, 
   3.8133124290037746`*^9, 3.8133125458907733`*^9, 3.813312618148978*^9},
 CellLabel->
  "Out[317]=",ExpressionUUID->"2d6b4524-e528-4d0c-b4fc-d23e9b86b955"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ss", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"i", "-", "1"}], ",", "i", ",", "gr", ",", "gr"}], "]"}], 
       ",", 
       RowBox[{"ss", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "i", ",", "i", ",", "gr", ",", 
         "gr"}], "]"}], ",", 
       RowBox[{"ss", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "i", ",", "i", ",", "gr", ",", 
         FractionBox["gr", "10"]}], "]"}], ",", 
       RowBox[{"ss", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "i", ",", "i", ",", "gr", ",", 
         FractionBox["gr", "100"]}], "]"}], ",", 
       RowBox[{"ss", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"i", "-", "3"}], ",", "i", ",", "gr", ",", "gr"}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"gr", ",", "0.001", ",", "0.1"}], "}"}], ",", 
     RowBox[{"ScalingFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Log\>\"", ",", "\"\<Log\>\""}], "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "10"}], "}"}], ",", "3", ",", "100", ",", "1"}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8133024681603546`*^9, 3.8133025500209656`*^9}, {
   3.8133025870893497`*^9, 3.8133025920808916`*^9}, 3.8133026335953035`*^9, {
   3.8133028769219327`*^9, 3.8133028996806498`*^9}, {3.813302972028643*^9, 
   3.8133029724442635`*^9}, {3.813303587646161*^9, 3.813303587956171*^9}, {
   3.8133052003598003`*^9, 3.8133052139739037`*^9}},
 CellLabel->
  "In[318]:=",ExpressionUUID->"44f37188-c0c9-47ce-962d-3bef14655fd4"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`i$$ = 10, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`i$$], 10}, 3, 100, 1}}, Typeset`size$$ = {
    468., {133., 140.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`i$121917$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`i$$ = 10}, 
      "ControllerVariables" :> {
        Hold[$CellContext`i$$, $CellContext`i$121917$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> Plot[{
         $CellContext`ss[
         1, 1, $CellContext`i$$ - 
          1, $CellContext`i$$, $CellContext`gr, $CellContext`gr], 
         $CellContext`ss[-1, 
          1, $CellContext`i$$, $CellContext`i$$, $CellContext`gr, \
$CellContext`gr], 
         $CellContext`ss[-1, 
          1, $CellContext`i$$, $CellContext`i$$, $CellContext`gr, \
$CellContext`gr/10], 
         $CellContext`ss[-1, 
          1, $CellContext`i$$, $CellContext`i$$, $CellContext`gr, \
$CellContext`gr/100], 
         $CellContext`ss[-1, 1, $CellContext`i$$ - 
          3, $CellContext`i$$, $CellContext`gr, $CellContext`gr]}, \
{$CellContext`gr, 0.001, 0.1}, ScalingFunctions -> {"Log", "Log"}], 
      "Specifications" :> {{{$CellContext`i$$, 10}, 3, 100, 1}}, 
      "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{531., {189., 197.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.813302900266822*^9, {3.8133029561986036`*^9, 3.813302973022639*^9}, 
   3.813303588477154*^9, 3.8133049174992714`*^9, 3.8133051034445744`*^9, 
   3.8133052170319633`*^9, 3.8133124424996696`*^9, 3.813312630387802*^9},
 CellLabel->
  "Out[318]=",ExpressionUUID->"0e27e90c-1c56-4679-b247-b439cd4dea71"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"sscav", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"i", "-", "1"}], ",", "i", ",", "gr", ",", "gr", ",", "2", 
         ",", "\[Gamma]"}], "]"}], ",", 
       RowBox[{"sscav", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "i", ",", "i", ",", "gr", ",", 
         "gr", ",", "2", ",", "\[Gamma]"}], "]"}], ",", 
       RowBox[{"sscav", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "i", ",", "i", ",", "gr", ",", 
         FractionBox["gr", "10"], ",", "2", ",", "\[Gamma]"}], "]"}], ",", 
       RowBox[{"sscav", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "i", ",", "i", ",", "gr", ",", 
         FractionBox["gr", "100"], ",", "2", ",", "\[Gamma]"}], "]"}], ",", 
       RowBox[{"sscav", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"i", "-", "3"}], ",", "i", ",", "gr", ",", "gr", ",", "2", 
         ",", "\[Gamma]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"gr", ",", "0.001", ",", "0.1"}], "}"}], ",", 
     RowBox[{"ScalingFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Log\>\"", ",", "\"\<Log\>\""}], "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "10"}], "}"}], ",", "3", ",", "100", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Gamma]", ",", "0.001"}], "}"}], ",", "0.0001", ",", "0.1", 
     ",", "0.001"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.813304478874222*^9, 3.813304518056309*^9}, {
  3.8133045495793734`*^9, 3.8133045498274927`*^9}, {3.8133045803466*^9, 
  3.813304731779725*^9}, {3.813304800116627*^9, 3.8133048056144047`*^9}, {
  3.813304978107065*^9, 3.8133049891400003`*^9}, {3.813305695645986*^9, 
  3.813305753509346*^9}, {3.8133058365487537`*^9, 3.813305844440292*^9}, {
  3.813306157069129*^9, 3.813306217704336*^9}, {3.8133062648995137`*^9, 
  3.813306281997203*^9}},
 CellLabel->
  "In[319]:=",ExpressionUUID->"f39d651d-e294-4f0d-a9dd-d19d0d755253"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`i$$ = 10, $CellContext`\[Gamma]$$ = 0.001, 
    Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`i$$], 10}, 3, 100, 1}, {{
       Hold[$CellContext`\[Gamma]$$], 0.001}, 0.0001, 0.1, 0.001}}, 
    Typeset`size$$ = {468., {134., 141.}}, Typeset`update$$ = 0, 
    Typeset`initDone$$, Typeset`skipInitDone$$ = 
    True, $CellContext`i$123088$$ = 0, $CellContext`\[Gamma]$123089$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`i$$ = 10, $CellContext`\[Gamma]$$ = 0.001},
       "ControllerVariables" :> {
        Hold[$CellContext`i$$, $CellContext`i$123088$$, 0], 
        Hold[$CellContext`\[Gamma]$$, $CellContext`\[Gamma]$123089$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> Plot[{
         $CellContext`sscav[
         1, 1, $CellContext`i$$ - 
          1, $CellContext`i$$, $CellContext`gr, $CellContext`gr, 
          2, $CellContext`\[Gamma]$$], 
         $CellContext`sscav[-1, 
          1, $CellContext`i$$, $CellContext`i$$, $CellContext`gr, \
$CellContext`gr, 2, $CellContext`\[Gamma]$$], 
         $CellContext`sscav[-1, 
          1, $CellContext`i$$, $CellContext`i$$, $CellContext`gr, \
$CellContext`gr/10, 2, $CellContext`\[Gamma]$$], 
         $CellContext`sscav[-1, 
          1, $CellContext`i$$, $CellContext`i$$, $CellContext`gr, \
$CellContext`gr/100, 2, $CellContext`\[Gamma]$$], 
         $CellContext`sscav[-1, 1, $CellContext`i$$ - 
          3, $CellContext`i$$, $CellContext`gr, $CellContext`gr, 
          2, $CellContext`\[Gamma]$$]}, {$CellContext`gr, 0.001, 0.1}, 
        ScalingFunctions -> {"Log", "Log"}], 
      "Specifications" :> {{{$CellContext`i$$, 10}, 3, 100, 
         1}, {{$CellContext`\[Gamma]$$, 0.001}, 0.0001, 0.1, 0.001}}, 
      "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{531., {205., 213.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.8133045188526154`*^9, 3.8133045502226915`*^9, {3.813304583032153*^9, 
   3.8133046021334715`*^9}, 3.813304658896415*^9, {3.813304694050459*^9, 
   3.813304716965388*^9}, 3.8133048218702364`*^9, 3.8133049306391754`*^9, {
   3.8133049792621655`*^9, 3.813304989728674*^9}, {3.813305754895444*^9, 
   3.8133057602842155`*^9}, {3.813305837539292*^9, 3.8133058462831573`*^9}, 
   3.813306034511224*^9, 3.81330612388325*^9, {3.813306165231203*^9, 
   3.8133062257631273`*^9}, 3.8133062893201227`*^9, 3.813307016426489*^9, 
   3.8133124548816533`*^9, 3.8133126417084866`*^9},
 CellLabel->
  "Out[319]=",ExpressionUUID->"35ff5d8e-7ce6-4b84-9fae-8df873d7faa8"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1366, 725},
WindowMargins->{{Automatic, -1374}, {Automatic, -8}},
Magnification:>1.3 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 165, 3, 84, "Section",ExpressionUUID->"c6793bd1-ee52-40e7-87b1-d3e7b40b2fa7"],
Cell[748, 27, 213, 4, 37, "Input",ExpressionUUID->"184fdf62-121f-4993-a49d-f346cb34a0f9"],
Cell[964, 33, 2925, 89, 538, "Input",ExpressionUUID->"901eea6f-406e-4528-8356-8c68979cb2c7"],
Cell[3892, 124, 4982, 141, 304, "Input",ExpressionUUID->"89997f4e-cea5-46d4-8129-575544fa022c"],
Cell[CellGroupData[{
Cell[8899, 269, 2104, 42, 63, "Input",ExpressionUUID->"8fe4035b-3ee5-4d92-82db-4a5ac3a68c38"],
Cell[11006, 313, 6091, 144, 651, "Output",ExpressionUUID->"9d2ffcda-161c-4de9-bc2b-8cad9256de75"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[17146, 463, 158, 3, 84, "Section",ExpressionUUID->"8c526027-4409-4bc3-98ae-8223f5b604fe"],
Cell[17307, 468, 30308, 763, 1898, "Input",ExpressionUUID->"000447fc-eeed-49c3-bd68-2774ca82443a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47652, 1236, 205, 4, 84, "Section",ExpressionUUID->"6ec840a3-df71-4554-b997-9b83a62773ac"],
Cell[47860, 1242, 223, 5, 44, "Text",ExpressionUUID->"92a053f1-09e3-4735-86b1-5d0eee3f1ad9"],
Cell[48086, 1249, 338, 7, 37, "Input",ExpressionUUID->"3b659841-b153-403f-86da-3974d6348fd1"],
Cell[48427, 1258, 203, 3, 37, "Input",ExpressionUUID->"bc2523ea-1028-4354-840d-b5b591e23c08"],
Cell[48633, 1263, 6818, 164, 294, "Input",ExpressionUUID->"ebfab8ba-55e2-4e71-b405-7bb3d6001609"],
Cell[CellGroupData[{
Cell[55476, 1431, 214, 5, 37, "Input",ExpressionUUID->"6bf012e2-c977-4521-8b9e-569d6161ae6e"],
Cell[55693, 1438, 28670, 601, 334, "Output",ExpressionUUID->"80814598-9134-4d25-aaee-fb7df7df75ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84400, 2044, 818, 19, 88, "Input",ExpressionUUID->"453fa7b9-882a-43b3-9866-0c0d4e9b1002"],
Cell[85221, 2065, 37607, 754, 334, "Output",ExpressionUUID->"85a743e5-4d3c-46a6-9fd0-4175d91d6d8b"]
}, Open  ]],
Cell[122843, 2822, 223, 5, 44, "Text",ExpressionUUID->"eb83ccdd-dae6-4678-a53d-4a72934fd79f"],
Cell[123069, 2829, 224, 5, 37, "Input",ExpressionUUID->"5ab9e66a-4b93-432a-b2b2-e507892cab57"],
Cell[123296, 2836, 219, 5, 37, "Input",ExpressionUUID->"3ab580d4-e7d5-4288-b5ec-ace2ff04ecb2"],
Cell[CellGroupData[{
Cell[123540, 2845, 5234, 131, 304, "Input",ExpressionUUID->"5ab13772-89a6-4cd3-813d-c5a6046d0a1c"],
Cell[128777, 2978, 1472, 29, 61, "Output",ExpressionUUID->"1ed08ef3-1d79-4bba-8bc4-aacaeab0d3ce"],
Cell[130252, 3009, 20659, 425, 326, "Output",ExpressionUUID->"aa5b17cf-3127-4744-b77c-01eeda1371f5"]
}, Open  ]],
Cell[150926, 3437, 686, 15, 73, "Text",ExpressionUUID->"05371668-9ffd-48e5-9e86-6c983f74da23"],
Cell[151615, 3454, 822, 25, 126, "Input",ExpressionUUID->"5fa625da-8da3-464d-be38-1b25618953be"],
Cell[152440, 3481, 5507, 146, 362, "Input",ExpressionUUID->"4c5d392d-8819-4df6-988f-8a5a2cb8e86a"],
Cell[CellGroupData[{
Cell[157972, 3631, 172, 4, 37, "Input",ExpressionUUID->"78a86d80-4871-4908-90f2-606c1b9077b4"],
Cell[158147, 3637, 27516, 549, 317, "Output",ExpressionUUID->"534651f9-cf85-4efd-87cb-9738c95d5ff4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185700, 4191, 2487, 71, 179, "Input",ExpressionUUID->"481b3a16-385b-4e20-9417-b8f4e32d1aa2"],
Cell[188190, 4264, 31038, 618, 312, "Output",ExpressionUUID->"c1f4ae5c-37b5-4327-be64-c737bb2cd96f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219265, 4887, 5104, 138, 422, "Input",ExpressionUUID->"61b5ae26-97df-4f0e-950d-0a96081f8ab1"],
Cell[224372, 5027, 30761, 612, 316, "Output",ExpressionUUID->"81f376b5-9a0e-49ce-99fb-fb1c17d1a2d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[255170, 5644, 2453, 71, 179, "Input",ExpressionUUID->"b693945e-2cfc-4454-87de-ac62164cda86"],
Cell[257626, 5717, 32029, 636, 316, "Output",ExpressionUUID->"046fb51f-a977-468e-8a0f-81aad96e20b5"]
}, Open  ]],
Cell[289670, 6356, 6194, 161, 453, "Input",ExpressionUUID->"2ab7d841-04f3-41ff-8be8-ee694c8bdaea"],
Cell[CellGroupData[{
Cell[295889, 6521, 242, 5, 37, "Input",ExpressionUUID->"a9277f95-3636-4906-9093-54a474a69c01"],
Cell[296134, 6528, 29489, 593, 316, "Output",ExpressionUUID->"e8027340-bb55-47b2-ad4b-872ac31d112e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[325660, 7126, 2364, 69, 179, "Input",ExpressionUUID->"a0041dc4-30b3-4b1b-9cad-a970ff8f9828"],
Cell[328027, 7197, 33954, 673, 316, "Output",ExpressionUUID->"9c192057-2e93-4163-b5a6-381f882535ad"]
}, Open  ]],
Cell[361996, 7873, 156, 3, 44, "Text",ExpressionUUID->"88a7b426-c655-4373-88c9-296f0b68bcd8"],
Cell[362155, 7878, 279, 6, 37, "Input",ExpressionUUID->"fcf1b632-b788-4821-903e-92f458f1bb7b"],
Cell[CellGroupData[{
Cell[362459, 7888, 1923, 46, 90, "Input",ExpressionUUID->"d47a8746-53e2-4f05-accd-54ba90cf5f51"],
Cell[364385, 7936, 2726, 55, 415, "Output",ExpressionUUID->"2d6b4524-e528-4d0c-b4fc-d23e9b86b955"]
}, Open  ]],
Cell[CellGroupData[{
Cell[367148, 7996, 1764, 44, 90, "Input",ExpressionUUID->"44f37188-c0c9-47ce-962d-3bef14655fd4"],
Cell[368915, 8042, 2516, 52, 411, "Output",ExpressionUUID->"0e27e90c-1c56-4679-b247-b439cd4dea71"]
}, Open  ]],
Cell[CellGroupData[{
Cell[371468, 8099, 2187, 51, 131, "Input",ExpressionUUID->"f39d651d-e294-4f0d-a9dd-d19d0d755253"],
Cell[373658, 8152, 3376, 64, 443, "Output",ExpressionUUID->"35ff5d8e-7ce6-4b84-9fae-8df873d7faa8"]
}, Open  ]]
}, Open  ]]
}
]
*)


